Online storage ring optimization using dimension-reduction and genetic algorithms

Particle storage rings are a rich application domain for online optimization algorithms. The Cornell Electron Storage Ring (CESR) has hundreds of independently powered magnets, making it a high-dimensional test-problem for algorithmic tuning. We investigate algorithms that restrict the search space to a small number of linear combinations of parameters ("knobs") which contain most of the effect on our chosen objective (the vertical emittance), thus enabling efficient tuning. We report experimental tests at CESR that use dimension-reduction techniques to transform an 81-dimensional space to an 8-dimensional one which may be efficiently minimized using one-dimensional parameter scans. We also report an experimental test of a multi-objective genetic algorithm using these knobs that results in emittance improvements comparable to state-of-the-art algorithms, but with increased control over orbit errors.

==> anc/perfect_hessian_chess_40m_007742240_real_magnets_sep_off_20180208.dat <==
    8.5732932066E-04    3.7546653182E-04    6.3583856818E-05   -9.2213171894E-05   -4.6996076838E-04   -4.6254870595E-04    1.0173989049E-04    7.1459849240E-05   -7.0212122496E-04   -8.2518395580E-04   -4.8270773890E-04    4.0646841943E-04    1.1090948254E-05    3.4653836745E-04   -2.4349461129E-05   -1.8481259736E-04   -4.4538775341E-04    1.7040212136E-04    6.6810184565E-04    4.9293054736E-04   -1.1397454419E-04   -5.7739212099E-04   -1.0239226620E-03    4.1665681790E-04    2.6109218938E-04    4.6607094342E-05   -3.5120177794E-05    5.6286358697E-05   -5.0068767498E-05   -1.5032536420E-04   -2.7797415021E-04   -8.9820020415E-04   -2.3075587814E-03   -3.0847722529E-04    1.5441167404E-03    3.4440473904E-03    2.7401451543E-03    4.0783514628E-03    3.0480138414E-03   -6.7284577802E-04   -2.4107030523E-03   -2.9721166236E-05    3.2599124178E-03    8.1723967655E-04   -2.0751493638E-03   -2.8051321546E-03   -6.5167197659E-04    2.6432764166E-03    4.4605549436E-03    2.7597879123E-03    6.9859466680E-04   -9.2137613307E-04   -1.5774509946E-03   -2.5884610662E-03   -1.3796156884E-03   -6.1940517916E-05    1.4306858928E-03    8.3846489303E-06   -2.1380699575E-05    1.1276816507E-05   -2.2322914042E-05   -1.1457753181E-05   -2.6793341641E-06    1.1132540535E-05   -1.8770278281E-05    8.0342139403E-06    6.0447465980E-06   -8.9687503293E-06    7.6516206880E-06   -4.7621978929E-05   -1.6907766806E-05   -1.0770089616E-06   -6.4624643305E-05    1.2277883785E-05   -3.8549234265E-05    2.9994580127E-05    1.1443204818E-05   -1.2898847834E-06   -1.6023064213E-05   -2.7405352308E-05   -5.0118371072E-06
    3.7548729514E-04    9.1912805404E-03    1.9584298977E-02    9.5871615689E-03    5.6471006576E-03   -1.4357801713E-03   -2.1909426739E-02   -2.0749564458E-02   -1.6468133664E-03    1.2135739013E-02    1.4472149277E-02    5.6922757995E-03   -1.1194289003E-02   -9.3075155657E-03    6.8692819339E-03    3.4953481360E-03   -5.8223650723E-03   -1.0137262454E-02   -4.8264249534E-03    1.3356278031E-03    7.0011994415E-03    7.4684007819E-03   -2.1955840645E-03   -9.2778523405E-03   -1.4499417297E-03    4.0928770827E-03    4.9753844800E-03   -7.7430421202E-05   -5.1909429590E-03   -6.3001668486E-03   -5.2448054715E-04    9.2456930129E-03    1.3032058038E-02   -2.1319569493E-03   -1.2192867354E-02   -1.2622743876E-02   -7.0944071577E-03   -8.5323587649E-03    8.1799208477E-04    1.0658047073E-02    3.1898866293E-03   -1.0010641779E-02   -2.2767289548E-03    8.9762115510E-03    4.2854658151E-03   -3.5982957415E-03   -1.0022712708E-02   -8.2076867860E-03   -4.0256779225E-04    3.9988656715E-03    4.6868385121E-03    5.2355283530E-03    1.2675458336E-03   -1.1415237480E-03   -3.3036059118E-03   -5.7773777879E-03   -9.2689992167E-03   -4.2626643025E-05    2.5906253027E-06   -6.0715474723E-05    1.4864414988E-04    5.0522005328E-06    4.5626747980E-05   -2.2051159156E-05    1.1213608679E-05   -3.5563418169E-05    1.3607838159E-05    6.7893610235E-05   -6.3599395737E-06    6.9029434647E-05    2.3917570254E-05    1.0866266529E-05   -8.1716023611E-05   -5.8528458432E-05    1.4014271520E-04   -1.1562373556E-06    1.2873011970E-04   -1.0679251814E-04   -5.4970796176E-05    2.1809211853E-05    2.1438134708E-04
    6.3630552335E-05    1.9584319586E-02    4.2384639645E-02    2.0851304529E-02    1.2630421975E-02   -2.7265764033E-03   -4.7564092695E-02   -4.5026134100E-02   -2.8993239927E-03    2.7063888944E-02    3.1829336278E-02    1.1992314276E-02   -2.4311476970E-02   -2.0449820671E-02    1.4921943833E-02    7.7504936353E-03   -1.2267922182E-02   -2.2100708665E-02   -1.1029847362E-02    2.4756399603E-03    1.5302842712E-02    1.6673465773E-02   -3.8831113147E-03   -2.0468423804E-02   -3.4066441537E-03    8.7746579871E-03    1.0792653392E-02   -1.4436158679E-04   -1.1216522711E-02   -1.3571915757E-02   -9.3838766298E-04    2.0810251905E-02    3.0326659403E-02   -4.2887146952E-03   -2.7785942133E-02   -3.0367142664E-02   -1.7794409429E-02   -2.2083248944E-02   -9.5971884279E-04    2.3634316890E-02    8.9960882066E-03   -2.1595337743E-02   -7.8056909368E-03    1.8669959312E-02    1.1069105909E-02   -5.3072091338E-03   -2.1042451032E-02   -2.0041274496E-02   -4.7948862879E-03    6.2222015721E-03    9.5133968837E-03    1.2114787535E-02    4.1144015009E-03   -2.0826663344E-04   -5.9447844663E-03   -1.2455365741E-02   -2.1328128154E-02   -1.0104747912E-04    2.4524099032E-05   -1.3943877661E-04    3.4020534659E-04    2.1572963534E-05    1.0040193896E-04   -6.0285884040E-05    4.1365925649E-05   -8.2888714712E-05    2.4666700852E-05    1.5631931977E-04   -2.0112271808E-05    1.9061527851E-04    6.8051968068E-05    2.7090892405E-05   -1.2171955793E-04   -1.3641439544E-04    3.3408082936E-04   -2.6043282081E-05    2.6643673748E-04   -2.3121659523E-04   -1.0749756543E-04    7.4467859464E-05    4.6799339217E-04
   -9.2190751584E-05    9.5871732395E-03    2.0851281919E-02    1.0349700663E-02    6.5330196216E-03   -1.0485101456E-03   -2.3575209377E-02   -2.2295782199E-02   -1.7596032420E-03    1.3045039737E-02    1.5764739247E-02    6.1107952935E-03   -1.1859621822E-02   -1.0432429870E-02    7.0309460623E-03    4.2740912444E-03   -5.7790648052E-03   -1.1196730274E-02   -5.9852945952E-03    7.4948667491E-04    7.4905789888E-03    8.3839302081E-03   -1.6320528775E-03   -1.0155144254E-02   -1.6532809697E-03    4.4419512243E-03    5.4128429912E-03   -1.5218046720E-04   -5.5719584218E-03   -6.7111590100E-03   -4.5715411403E-04    1.0369542974E-02    1.5413748453E-02   -2.0296139813E-03   -1.4009731306E-02   -1.5437478897E-02   -9.1231404875E-03   -1.1393327820E-02   -8.0690034286E-04    1.1860478310E-02    4.6294450006E-03   -1.0727908940E-02   -4.2011539529E-03    9.2836593161E-03    5.6773448278E-03   -2.4436675087E-03   -1.0439872606E-02   -1.0275846670E-02   -2.7589807195E-03    2.8728578236E-03    4.6686442138E-03    6.0729002357E-03    2.1692982333E-03    1.2327914076E-04   -2.8083317008E-03   -6.1531576982E-03   -1.0687829810E-02   -5.2841148375E-05    1.0624210174E-05   -6.8185336807E-05    1.8722918959E-04    1.3295265463E-05    5.0605431219E-05   -3.3434696302E-05    2.3319125470E-05   -4.2186889290E-05    1.0494986426E-05    8.6138984250E-05   -4.3217299669E-06    1.0283416099E-04    2.4313822286E-05    1.7366746029E-05   -4.7255417350E-05   -7.5930866528E-05    1.8588506349E-04   -1.8334380750E-05    1.3257631774E-04   -1.1142766293E-04   -5.6898260312E-05    3.9233716132E-05    2.3908290119E-04
   -4.6994675215E-04    5.6471040251E-03    1.2630400701E-02    6.5330027731E-03    4.8828569532E-03    2.1465836373E-04   -1.4787747332E-02   -1.3923870554E-02   -1.9656374884E-03    7.2130897016E-03    9.8752637997E-03    4.2617612691E-03   -6.8962764787E-03   -7.3967449367E-03    3.3918266518E-03    3.8811597773E-03   -2.7367037204E-03   -7.7093754640E-03   -5.2433368725E-03   -9.0193980576E-04    4.4086122253E-03    5.6264626132E-03   -1.1562843187E-04   -6.4010422990E-03   -9.5413504239E-04    3.0305828889E-03    3.5595321522E-03   -3.2736391066E-04   -3.5096160243E-03   -4.1325733607E-03   -2.3683283863E-04    6.6983743357E-03    1.0833108711E-02   -9.9851997233E-04   -9.5095006095E-03   -1.0984698958E-02   -6.7482827138E-03   -8.6761211486E-03   -1.6454191258E-03    7.8681955541E-03    3.5791648319E-03   -6.7785039244E-03   -3.8038671596E-03    5.8135926916E-03    4.2495192948E-03   -7.7362099132E-04   -6.5097615128E-03   -7.5737289501E-03   -3.1308017920E-03    9.9504666695E-04    2.7405891823E-03    4.0713141177E-03    1.8485680840E-03    9.1569025482E-04   -1.2650047281E-03   -3.7952240733E-03   -7.1381103664E-03   -4.1053554902E-05    3.8816006074E-06   -4.2030211667E-05    1.6997300425E-04    1.6002910773E-05    3.4599076216E-05   -3.0430923964E-05    2.3443139960E-05   -3.0531744681E-05    1.5553166650E-06    7.7760157492E-05    1.1588450142E-05    9.0819842075E-05   -8.8900884005E-06    2.0844582124E-05    1.0200157926E-05   -7.1285436509E-05    1.7486591900E-04   -2.9331752176E-05    8.4643414017E-05   -6.1445001180E-05   -4.2735422528E-05    3.2237890543E-05    1.7002138604E-04
   -4.6254621996E-04   -1.4357899011E-03   -2.7266071812E-03   -1.0485355870E-03    2.1464064175E-04    1.1229627630E-03    2.5160093060E-03    2.4510206134E-03   -8.2284213395E-04   -2.5485119388E-03   -1.7304155608E-03   -1.6985927903E-04    1.9065428181E-03    1.4178413963E-04   -1.9093383988E-03    9.0794890745E-04    1.6295000135E-03    4.1149534511E-04   -1.0455713451E-03   -1.6190201510E-03   -1.0966809142E-03   -4.5826349330E-04    1.1728972297E-03    1.0015841727E-03    3.0183170544E-04   -1.2554851463E-04   -3.4893123580E-04   -3.1818577620E-04    5.6622380327E-04    8.2509129178E-04    1.4207436573E-04   -8.3958708693E-04   -2.9898657467E-04    4.9013804637E-04    6.1126506954E-04    1.2519408208E-04   -2.0478438881E-04   -5.2961415510E-04   -1.1665919889E-03   -6.9882761326E-04    2.8034968735E-04    9.9774510038E-04   -8.6583458529E-04   -9.0437627577E-04    2.1532971794E-04    1.0573266490E-03    1.0317403539E-03   -2.7401194291E-04   -1.2863762430E-03   -1.1899390196E-03   -6.7950817267E-04   -3.1998217179E-04    3.3045659280E-04    9.3401104949E-04    8.5508922829E-04    7.1814144170E-04    6.3448008657E-04   -2.5836005278E-06   -4.5957890840E-06    8.0877040115E-06    4.2565513246E-05    7.2526150898E-06   -1.9570889563E-06   -6.0320682778E-06    7.3712183719E-06   -5.4595940576E-07   -7.4577774926E-06    1.8087297899E-05    1.7801344022E-05    1.9612868576E-05   -3.3343082413E-05    8.7712458095E-06    5.3040991457E-05   -2.0417661199E-05    5.0641598157E-05   -2.0098375739E-05   -1.1563986114E-05    2.3193225793E-05   -1.9925985522E-06    2.3526392176E-06   -1.8945233243E-06
    1.0170192823E-04   -2.1909477844E-02   -4.7564168456E-02   -2.3575277128E-02   -1.4787799140E-02    2.5159715891E-03    5.3859397442E-02    5.0945198717E-02    4.3205423135E-03   -2.9806729459E-02   -3.6031853539E-02   -1.4162365303E-02    2.7025699540E-02    2.4020949134E-02   -1.5846165571E-02   -9.8455117878E-03    1.2959040173E-02    2.5700563055E-02    1.3901570710E-02   -1.3405275448E-03   -1.6520375571E-02   -1.8968246481E-02    3.3796662565E-03    2.2652618315E-02    3.8808360368E-03   -9.6912359586E-03   -1.2021986549E-02   -2.6465168432E-05    1.2538318337E-02    1.5304223405E-02    1.2590511511E-03   -2.3060257164E-02   -3.4349307624E-02    4.5099036560E-03    3.1001157288E-02    3.4362410046E-02    2.0243676436E-02    2.5333384878E-02    1.6241083711E-03   -2.6349527387E-02   -1.0316684446E-02    2.3857491324E-02    9.2530756908E-03   -2.0540113365E-02   -1.2393547309E-02    5.4054923292E-03    2.3090314850E-02    2.2442499624E-02    5.6999061702E-03   -6.7016474103E-03   -1.0576153625E-02   -1.3627445799E-02   -4.7535931001E-03   -4.3042704175E-05    6.5089740908E-03    1.3997469400E-02    2.4191660087E-02    1.2149220140E-04   -2.2804459988E-05    1.6454226458E-04   -4.0467005989E-04   -2.6473140345E-05   -1.1751434613E-04    6.9570832038E-05   -4.9640321863E-05    9.7853126063E-05   -3.0069902840E-05   -1.9038527747E-04    1.9700471770E-05   -2.2525658214E-04   -7.7310288161E-05   -3.3614827201E-05    1.3782029251E-04    1.6151415039E-04   -3.9305140130E-04    3.5988794188E-05   -3.0910708314E-04    2.7146079347E-04    1.1988701055E-04   -8.8714677488E-05   -5.4636146583E-04
    7.1417175525E-05   -2.0749622810E-02   -4.5026216311E-02   -2.2295859311E-02   -1.3923930020E-02    2.4509760161E-03    5.0945200574E-02    4.8194067658E-02    3.9929104627E-03   -2.8297937125E-02   -3.4095193205E-02   -1.3351779210E-02    2.5615771544E-02    2.2648395240E-02   -1.5079799083E-02   -9.2105121385E-03    1.2332730529E-02    2.4249768998E-02    1.3027589964E-02   -1.3810286729E-03   -1.5654306046E-02   -1.7914814887E-02    3.2604213116E-03    2.1426387379E-02    3.6855025168E-03   -9.1374840095E-03   -1.1354023690E-02   -5.3185171503E-05    1.1858284815E-02    1.4485484764E-02    1.1961567229E-03   -2.1806247931E-02   -3.2426744180E-02    4.2798198974E-03    2.9281960916E-02    3.2435560382E-02    1.9098322246E-02    2.3887404396E-02    1.4860318050E-03   -2.4889266784E-02   -9.7297853302E-03    2.2552088872E-02    8.6977686462E-03   -1.9409842108E-02   -1.1687488529E-02    5.1349413910E-03    2.1820995547E-02    2.1158415393E-02    5.3333742079E-03   -6.3676520525E-03   -1.0006526894E-02   -1.2875104367E-02   -4.4737160073E-03   -2.7960583164E-06    6.1803517751E-03    1.3243033963E-02    2.2861745887E-02    1.1449409784E-04   -2.2144371467E-05    1.5567428448E-04   -3.7832941789E-04   -2.4601563407E-05   -1.1086063627E-04    6.5492180285E-05   -4.6515540028E-05    9.2186196638E-05   -2.8833940297E-05   -1.7821887929E-04    2.0000439856E-05   -2.1139819266E-04   -7.5747185376E-05   -3.1195718689E-05    1.3312555578E-04    1.5074371847E-04   -3.6684622729E-04    3.2579601362E-05   -2.9182379229E-04    2.5759211170E-04    1.1278862345E-04   -8.4065471034E-05   -5.1499112943E-04
   -7.0211560676E-04   -1.6468372478E-03   -2.8993686162E-03   -1.7596346328E-03   -1.9656634458E-03   -8.2285609162E-04    4.3205653649E-03    3.9929553084E-03    7.3691815891E-03    3.3571663721E-03   -1.3039289815E-03   -4.7940301116E-03   -6.6009647297E-04    5.4274201271E-03    3.4212200305E-03   -4.7901430412E-03   -2.6380246810E-03    5.0691790633E-03    5.8912656568E-03    5.1768992425E-03    2.7927303331E-03   -1.6688956054E-03   -2.0578591401E-03   -5.6865961090E-04   -1.5642703500E-05    2.5315543876E-07   -7.6165833485E-05   -4.7927705271E-04    8.1455712131E-05    6.4360288819E-04    1.1677669660E-03    2.6259767538E-03    3.3542207599E-03   -2.3755741130E-04   -3.7422507638E-03   -3.8887611855E-03   -3.4704368535E-03   -4.3363021551E-03   -3.7994734997E-03    1.0159653853E-03    2.0289325479E-03    7.7212069550E-05   -3.5040817437E-03   -4.7180874563E-04    2.9152815933E-03    2.7506680843E-03    9.5631368893E-04   -3.6828087363E-03   -6.3209404660E-03   -3.9282890829E-03   -1.5681507803E-03    1.7883832267E-04    1.5117203112E-03    2.9035139796E-03    1.9268185460E-03    1.0347841565E-03    1.8900125848E-04   -3.8006283890E-06    5.2299950912E-05    6.6751705157E-05   -1.2589290228E-05    2.9182732437E-05   -3.1738551934E-05   -8.3321883920E-05    3.6474454833E-05    3.3902698578E-05   -2.7548719512E-05   -1.1516466647E-05    5.5303335509E-06    4.0106560316E-05    1.2520625754E-05    4.6141080248E-05    1.2838950647E-04    9.3719473665E-06   -1.1762544804E-05    2.3439919893E-05   -1.2006134351E-04    7.9807625423E-05   -3.1799137462E-05    9.9063739033E-05   -9.9807080780E-05
   -8.2515683817E-04    1.2135746399E-02    2.7063873300E-02    1.3045035232E-02    7.2130942797E-03   -2.5484926779E-03   -2.9806678781E-02   -2.8297873481E-02    3.3572008951E-03    2.2154858279E-02    2.1473598517E-02    4.7826085465E-03   -1.7112802315E-02   -1.0890797880E-02    1.2532888604E-02    1.8765053967E-03   -9.3698683118E-03   -1.1881013926E-02   -4.1895149268E-03    4.3839998132E-03    1.1108764645E-02    1.0221877215E-02   -2.4501270957E-03   -1.3464505578E-02   -2.7406382810E-03    4.9854345478E-03    6.5771322019E-03    2.5188744721E-04   -7.1133857730E-03   -8.5360038375E-03    6.7237592993E-05    1.5557144661E-02    2.2982634260E-02   -2.8050124841E-03   -2.0601907298E-02   -2.4301719796E-02   -1.5439595913E-02   -1.9869169215E-02   -5.0936004675E-03    1.5873211721E-02    8.9594939933E-03   -1.3367419177E-02   -9.5948150909E-03    1.0391807549E-02    9.9173143122E-03    8.8858815327E-04   -1.1647520943E-02   -1.6068279099E-02   -9.7069993232E-03   -2.0980092930E-04    4.8065055443E-03    8.7381518486E-03    4.6791705608E-03    3.3195536432E-03   -1.9360693516E-03   -7.7104409316E-03   -1.5167812766E-02   -7.7028723632E-05    7.1759239754E-05   -9.0310231361E-05    1.7769614799E-04    3.4133022742E-05    5.5879812346E-05   -8.3468002671E-05    6.0437955220E-05   -4.8419592288E-05    5.7690516989E-06    8.7113903249E-05   -4.4073355883E-05    1.8373328517E-04    1.3385267905E-04    2.6823953988E-05   -6.7840806788E-06   -6.5340339327E-05    1.7324133504E-04   -2.0054589289E-05    1.1348193349E-04   -1.4809605487E-04   -5.1417860521E-05    1.3425017206E-04    2.6566527644E-04
   -4.8267364295E-04    1.4472169626E-02    3.1829332359E-02    1.5764750259E-02    9.8752877588E-03   -1.7303786396E-03   -3.6031781190E-02   -3.4095112187E-02   -1.3038843802E-03    2.1473606999E-02    2.4957846495E-02    8.9625993730E-03   -1.8728873182E-02   -1.5758543935E-02    1.1255106019E-02    6.3180770105E-03   -9.0414870730E-03   -1.6802705764E-02   -9.0364602351E-03    1.2525994563E-03    1.1608771176E-02    1.2699939171E-02   -2.0161013316E-03   -1.5387584823E-02   -2.9831196253E-03    6.0986659720E-03    7.9444226275E-03    4.8529361943E-04   -8.5095672003E-03   -1.0555546054E-02   -8.9719518475E-04    1.6266618331E-02    2.5192068762E-02   -2.5502176545E-03   -2.2178609570E-02   -2.5261127505E-02   -1.5497921408E-02   -1.9681854450E-02   -3.3632783584E-03    1.7913819613E-02    8.1107633081E-03   -1.5567872561E-02   -8.2894318831E-03    1.3006000529E-02    9.3957130705E-03   -1.7655924901E-03   -1.4385834656E-02   -1.6339512346E-02   -6.6980745191E-03    2.6721683989E-03    6.4520837206E-03    9.3893954159E-03    3.9779864097E-03    1.4633509799E-03   -3.5547228239E-03   -9.2560451410E-03   -1.6876912842E-02   -9.7624586114E-05    3.3474954714E-05   -9.8884150365E-05    2.6939236532E-04    3.1023610190E-05    7.2493522095E-05   -8.3839225219E-05    5.1014115194E-05   -5.9120875056E-05    1.6305154818E-05    1.3697373494E-04   -1.8580273115E-05    1.8164368172E-04    8.2480798141E-05    4.7781739294E-05   -5.8590369751E-05   -1.0353206132E-04    2.5580205426E-04   -1.5883890467E-05    1.7544188894E-04   -1.8212777221E-04   -9.2144835587E-05    1.1045792189E-04    3.5651277635E-04
    4.0648635951E-04    5.6922887212E-03    1.1992298419E-02    6.1107898207E-03    4.2617671367E-03   -1.6983962945E-04   -1.4162304959E-02   -1.3351711609E-02   -4.7939998950E-03    4.7826147160E-03    8.9625726299E-03    6.0095217978E-03   -5.8069971055E-03   -8.2099784438E-03    1.5248228957E-03    5.1444589805E-03   -1.6063442976E-03   -8.4296953089E-03   -6.3866288392E-03   -2.6317446726E-03    2.3483415568E-03    5.0557064690E-03    2.3168027278E-04   -4.7220951111E-03   -1.0964570514E-03    1.7942308121E-03    2.5935666881E-03    7.8220439483E-04   -2.9220787956E-03   -4.1357357402E-03   -1.2813652097E-03    3.5196529595E-03    6.2124653169E-03   -3.6681755566E-04   -4.8956907141E-03   -5.3747326231E-03   -2.6545094426E-03   -3.2630240740E-03    1.3795193449E-03    4.9740162685E-03    9.0177825007E-04   -4.8913898040E-03   -1.3567026711E-04    4.4867657308E-03    9.2895934575E-04   -2.6130429416E-03   -5.0252662493E-03   -2.5844547200E-03    2.1429845989E-03    3.5195470931E-03    2.9919144052E-03    2.6149203094E-03    7.5627355257E-05   -1.6727414794E-03   -2.4884473064E-03   -3.5695201552E-03   -5.2862150422E-03   -3.4710099366E-05   -2.4355839669E-05   -5.6230661330E-05    8.9412868623E-05   -5.9964041914E-06    3.6878954437E-05    7.0512442680E-06   -5.8278621005E-06   -3.0880662028E-05    2.3200103145E-05    5.4455280490E-05   -5.3353008794E-06    2.3778151141E-05    1.6336356854E-05    4.9692421519E-06   -1.0607886584E-04   -3.4272915423E-05    7.5851987505E-05    5.0137727826E-08    1.1547534792E-04   -1.0375536677E-04   -2.8941039589E-05   -1.2387016697E-05    1.6415479528E-04
    1.1063920490E-05   -1.1194315714E-02   -2.4311533786E-02   -1.1859668307E-02   -6.8963068589E-03    1.9065223678E-03    2.7025719944E-02    2.5615801213E-02   -6.6010289190E-04   -1.7112841359E-02   -1.8728925606E-02   -5.8070406041E-03    1.4989586738E-02    1.0349619009E-02   -1.0029004767E-02   -3.2343866467E-03    8.4944693062E-03    1.1517512989E-02    4.5841227544E-03   -3.2402677817E-03   -1.0217245685E-02   -9.1454254353E-03    3.3383626097E-03    1.2294468045E-02    2.0554996306E-03   -5.1425923271E-03   -6.4066881288E-03    8.8926430477E-06    6.7965989862E-03    8.1778229947E-03    4.0056574151E-04   -1.3194554076E-02   -1.9177929138E-02    2.5088982557E-03    1.7813598252E-02    1.8779664243E-02    1.1352716371E-02    1.3884323981E-02    1.4376285433E-03   -1.4254072572E-02   -5.3782458022E-03    1.2692226334E-02    5.1958255391E-03   -1.1077705690E-02   -7.0845028319E-03    2.8177594374E-03    1.2076256939E-02    1.2535704636E-02    4.1234378423E-03   -2.9189444363E-03   -5.1843226696E-03   -6.9145449334E-03   -2.5370086826E-03   -2.4146687473E-04    3.1977543782E-03    7.0671728516E-03    1.2310051303E-02    6.7693577321E-05   -2.5139793238E-05    4.2130294262E-05   -2.0419493881E-04   -2.4456655336E-05   -4.5043643196E-05    7.9816023447E-05   -3.6089741123E-05    2.9201912485E-05   -7.4070702703E-06   -9.6420681869E-05    2.4509355789E-06   -1.1661937143E-04   -3.5252500441E-05   -4.8066409790E-05    4.9273308929E-05    7.6101653275E-05   -1.8367260776E-04   -1.3310051115E-05   -1.0783716185E-04    1.0871354013E-04    9.3562323483E-05   -8.9477849557E-05   -2.3937746716E-04
    3.4651801206E-04   -9.3075562866E-03   -2.0449886550E-02   -1.0432483825E-02   -7.3967853153E-03    1.4175892435E-04    2.4020955337E-02    2.2648413265E-02    5.4274049931E-03   -1.0890842244E-02   -1.5758600013E-02   -8.2100300689E-03    1.0349618435E-02    1.3318430208E-02   -4.1457372375E-03   -7.0533837012E-03    2.8577134479E-03    1.3439956879E-02    9.9346797970E-03    3.4017216010E-03   -4.5050643747E-03   -8.8434354881E-03   -1.3174910228E-03    8.5323123319E-03    1.8757724745E-03   -3.3994457073E-03   -4.5594809387E-03   -5.9050099414E-04    4.8425458283E-03    6.3304748163E-03    1.1038729458E-03   -8.0968825973E-03   -1.3631537150E-02    1.1871890489E-03    1.0995602411E-02    1.4125262295E-02    8.3083210867E-03    1.1089743302E-02    1.3208315461E-03   -9.9939670089E-03   -4.9168741616E-03    8.8872186391E-03    4.5728283785E-03   -7.1382388409E-03   -4.6416086624E-03    9.0848805413E-04    8.3589928600E-03    8.4416988094E-03    2.3004586898E-03   -2.4883357945E-03   -4.4002822811E-03   -5.9612250810E-03   -2.2972574786E-03   -5.1849496436E-04    2.5081359702E-03    6.0576520182E-03    1.0860761915E-02    5.8555511439E-05    8.1718922580E-07    1.2323711732E-04   -1.7298777268E-04   -4.2558826735E-06   -6.9287387370E-05   -9.2256024334E-06   -1.6776453902E-05    6.8397180673E-05   -2.5330535515E-05   -9.2275749643E-05    2.4305721126E-05   -1.1618401613E-04   -6.4744098810E-05    1.2811027545E-05    8.1417904363E-05    7.1973149551E-05   -1.7745776912E-04    5.1871150858E-05   -1.8751710742E-04    1.7045825090E-04    1.1960197756E-05   -1.0626956672E-05   -2.9086141529E-04
   -2.4336474837E-05    6.8692737621E-03    1.4921901489E-02    7.0309235168E-03    3.3918121105E-03   -1.9093367055E-03   -1.5846126289E-02   -1.5079753421E-02    3.4212333803E-03    1.2532872391E-02    1.1255074294E-02    1.5248050566E-03   -1.0028981206E-02   -4.1456996529E-03    8.4971524299E-03   -6.9406785016E-04   -6.9278700792E-03   -5.0805141025E-03    3.7496369142E-04    5.1509357422E-03    7.8965641175E-03    5.0681807203E-03   -3.7133529987E-03   -8.3497397542E-03   -1.0012373001E-03    3.8380751466E-03    4.3321743107E-03   -8.0945700953E-04   -4.3657536314E-03   -4.7130095952E-03    5.9689389977E-04    9.7567425287E-03    1.2747068749E-02   -2.4381017161E-03   -1.2786260231E-02   -1.2941651042E-02   -7.9106456872E-03   -9.4734106644E-03   -1.0528692218E-03    9.9610382933E-03    3.8523769986E-03   -8.9358338770E-03   -3.6867991659E-03    7.8227782721E-03    5.4840108766E-03   -1.8825373307E-03   -8.6116363051E-03   -9.3954274670E-03   -3.8170322835E-03    1.3406820201E-03    3.2221404657E-03    4.6533567477E-03    1.9321626710E-03    5.8982732964E-04   -1.7769641688E-03   -4.3219819278E-03   -7.6652836238E-03   -3.0609923953E-05    3.4261455862E-05   -9.5913027025E-06    1.1670570336E-04    1.9633250217E-05    1.9804789222E-05   -5.7664894787E-05    2.8264090396E-05   -1.0709621218E-05   -7.6175762277E-06    4.2983355581E-05   -8.5951054103E-07    8.1625896062E-05    1.6629083071E-05    2.6965591504E-05    1.0622087696E-05   -4.4552770264E-05    1.1264432729E-04    7.2503451898E-06    3.9414698244E-05   -3.4091760646E-05   -5.9559549377E-05    6.4269554415E-05    1.1719345417E-04
   -1.8479288214E-04    3.4953515500E-03    7.7504751187E-03    4.2740796890E-03    3.8811581173E-03    9.0796264903E-04   -9.8454584835E-03   -9.2104466315E-03   -4.7901154783E-03    1.8764998815E-03    6.3180622279E-03    5.1444513993E-03   -3.2343524588E-03   -7.0533374237E-03   -6.9405381980E-04    5.6293742940E-03    2.3768946131E-04   -7.0242547436E-03   -6.8651074768E-03   -4.1514491479E-03    1.0047842580E-03    4.1532959346E-03    1.6084928821E-03   -3.1752333498E-03   -9.3569859288E-04    1.0799229224E-03    1.7753992152E-03    8.0272865954E-04   -1.9959678794E-03   -3.0241139790E-03   -1.2317988322E-03    2.1021445135E-03    5.5246177489E-03    5.7890376631E-04   -3.6640494874E-03   -4.8674175774E-03   -2.8633503517E-03   -3.9082479070E-03   -5.8480294346E-04    3.4159716038E-03    1.2880335972E-03   -2.8915749420E-03   -1.4450577279E-03    2.5418372202E-03    1.1223955444E-03   -6.5627590925E-04   -2.7493699015E-03   -2.5196496490E-03   -4.8453790229E-05    1.3991043941E-03    1.6980175696E-03    1.9218906103E-03    5.4268899995E-04   -2.0004413897E-04   -1.1201727116E-03   -2.3452927177E-03   -4.1065296545E-03   -3.8487425939E-05   -2.1603560735E-05   -4.0339057444E-05    1.0872537228E-04    4.1366422442E-06    2.7841527518E-05   -1.1633038328E-05    5.7624277916E-06   -2.4753461921E-05    1.4597931561E-05    6.6270695384E-05    8.0217284808E-06    3.9808643016E-05   -2.9245742355E-06    2.1754575725E-05   -3.9107257058E-05   -4.4802856087E-05    1.0520002177E-04   -1.2115339561E-05    8.0214947256E-05   -7.2682469052E-05   -3.1775111661E-05    7.2361855781E-06    1.3564144402E-04
   -4.4540189182E-04   -5.8223850773E-03   -1.2267964729E-02   -5.7790969897E-03   -2.7367304372E-03    1.6294881703E-03    1.2959062885E-02    1.2332765592E-02   -2.6380187598E-03   -9.3698957828E-03   -9.0415326527E-03   -1.6063799345E-03    8.4944786402E-03    2.8577349797E-03   -6.9278810692E-03    2.3765789577E-04    6.6391390488E-03    4.0793769366E-03   -7.6713008923E-04   -4.8083796163E-03   -7.5555033841E-03   -4.1636202373E-03    4.4291218275E-03    7.4661438289E-03    7.7332151094E-04   -3.4925072169E-03   -3.9581566577E-03    5.8234450146E-04    4.0503269509E-03    4.5276598838E-03   -1.2619528466E-04   -7.9956738523E-03   -1.0303797622E-02    1.8575657534E-03    1.0861503120E-02    9.2437552292E-03    5.3968378681E-03    5.7625040564E-03   -6.9070513677E-04   -8.4156463579E-03   -1.5754801005E-03    7.8637895925E-03    1.1593713261E-03   -7.6285220074E-03   -3.7228776261E-03    3.7067239215E-03    8.0205576477E-03    6.9507384649E-03    9.6200708066E-04   -2.6861531818E-03   -3.0010686098E-03   -3.1633471177E-03   -6.1340888301E-04    1.0547326451E-03    2.2633236931E-03    3.5781452873E-03    5.4720848758E-03    2.8196669925E-05   -1.0116853204E-05   -3.5296898795E-05   -1.1834817288E-04   -1.6595136556E-05   -4.8430153179E-06    7.5755999413E-05   -1.6727101753E-05   -1.1973775756E-05    6.9293946654E-06   -4.5192822475E-05   -2.3821436760E-05   -2.8788683662E-05    3.7054626316E-05   -5.5468226372E-05    1.3134144976E-05    4.3236161649E-05   -9.9288750944E-05   -4.6088921016E-05   -9.3608200099E-06   -1.0781004926E-06    9.6220785271E-05   -5.8450565927E-05   -7.2676075366E-05
    1.7037004489E-04   -1.0137301679E-02   -2.2100771451E-02   -1.1196783113E-02   -7.7094241537E-03    4.1146471055E-04    2.5700570527E-02    2.4249784959E-02    5.0691610445E-03   -1.1881067207E-02   -1.6802768839E-02   -8.4297449599E-03    1.1517502181E-02    1.3439957036E-02   -5.0805476330E-03   -7.0243015249E-03    4.0793581463E-03    1.3965502667E-02    9.6578952592E-03    2.5359265845E-03   -5.8966461144E-03   -9.5836800008E-03   -3.4066414204E-04    9.8486275163E-03    2.0290260439E-03   -3.9426241019E-03   -5.2089023095E-03   -5.5941723362E-04    5.5089647804E-03    7.1268256042E-03    1.2041515195E-03   -9.1073151974E-03   -1.4842130762E-02    1.3891851867E-03    1.2478535250E-02    1.4976580660E-02    8.7125650113E-03    1.1298756551E-02    7.8302866841E-04   -1.1189689509E-02   -4.7787653595E-03    1.0126455023E-02    4.2344523946E-03   -8.4903515208E-03   -5.0109471701E-03    1.9575269521E-03    9.7491834448E-03    9.2304166155E-03    1.9337595173E-03   -3.2207856727E-03   -4.8880148667E-03   -6.2412697748E-03   -2.1605793921E-03   -2.4738474321E-05    2.9994944412E-03    6.5439551706E-03    1.1399479468E-02    6.0976014405E-05    3.6055644156E-06    1.0838678056E-04   -1.9293387529E-04   -5.1526446153E-06   -6.7076011054E-05    6.7881832605E-06   -1.6213220840E-05    6.1404344929E-05   -2.4553276536E-05   -9.7747067815E-05    1.6018460799E-05   -1.0514214033E-04   -4.4772543633E-05   -5.4245156215E-07    8.8473288573E-05    7.9630560100E-05   -1.9351970839E-04    3.5078021067E-05   -1.8326178616E-04    1.6077195470E-04    3.5007530980E-05   -1.7848307121E-05   -2.9059246244E-04
    6.6808150743E-04   -4.8264631004E-03   -1.1029909548E-02   -5.9853484155E-03   -5.2433775590E-03   -1.0456033307E-03    1.3901579658E-02    1.3027608274E-02    5.8912477713E-03   -4.1895597139E-03   -9.0365244880E-03   -6.3866781368E-03    4.5841130882E-03    9.9346800889E-03    3.7493497133E-04   -6.8651506130E-03   -7.6715007505E-04    9.6579071913E-03    9.4565103646E-03    5.7837640252E-03   -5.6282427267E-04   -5.8489655815E-03   -3.4387125561E-03    3.9314135497E-03    1.4589213701E-03   -1.0499626624E-03   -2.0240263369E-03   -1.1480740542E-03    2.3297743609E-03    3.6066504759E-03    1.3357719499E-03   -3.0338359383E-03   -7.5906325305E-03   -4.7704026826E-04    4.6958323515E-03    8.0943237930E-03    5.0283618688E-03    7.3547676113E-03    2.2637183699E-03   -4.4947101544E-03   -3.4949096788E-03    3.5240063449E-03    3.8560622932E-03   -2.2678717375E-03   -2.4366469990E-03   -1.3557587340E-03    2.8270218874E-03    4.2148593190E-03    2.3471495110E-03   -2.9090917508E-04   -1.9844651180E-03   -3.3640671133E-03   -1.7577380739E-03   -1.2843752646E-03    7.7723154891E-04    3.2769002400E-03    6.6002008458E-03    4.7076826307E-05    7.9859149526E-06    9.9996306425E-05   -1.1697669387E-04   -2.9095068658E-06   -5.0337345736E-05   -1.2343258519E-05   -1.3187040309E-05    5.3539394035E-05   -2.3220932103E-05   -7.3074510460E-05    1.9775907573E-05   -8.3267097341E-05   -5.4769283990E-05    9.8122554503E-06    4.6727104195E-05    4.9843572824E-05   -1.2393176224E-04    4.9877924246E-05   -1.3238256643E-04    1.3131449470E-04   -9.8910799475E-06   -8.6398985739E-06   -2.0191270082E-04
    4.9292810177E-04    1.3356051597E-03    2.4755903598E-03    7.4944964464E-04   -9.0196335092E-04   -1.6190290691E-03   -1.3405041561E-03   -1.3809943487E-03    5.1768985579E-03    4.3839698854E-03    1.2525534595E-03   -2.6317793269E-03   -3.2402573986E-03    3.4017359061E-03    5.1509206455E-03   -4.1514780689E-03   -4.8083811642E-03    2.5359435896E-03    5.7837851308E-03    6.6087000661E-03    4.8936591072E-03   -2.3284928943E-04   -4.7893893778E-03   -3.1527807102E-03    3.9169879235E-04    2.1171684815E-03    1.7473895980E-03   -1.4278103324E-03   -1.4690330403E-03   -8.6496676962E-04    1.1420010227E-03    4.2295970221E-03    3.3228931032E-03   -1.7791456406E-03   -5.3250776640E-03   -2.7891460540E-03   -1.5237797535E-03   -7.9153949571E-04    1.3381172210E-03    3.7720252616E-03   -2.3530733157E-04   -3.8561701579E-03    6.9601858885E-04    4.1905415264E-03    1.7756983593E-03   -2.9267804066E-03   -4.3735942647E-03   -3.3295230276E-03   -1.6938738824E-04    1.2939033797E-03    1.0206898357E-03    7.2718608424E-04   -1.5503259648E-04   -9.1376227168E-04   -8.9651480142E-04   -7.2257030529E-04   -5.1615509939E-04    1.0491092860E-05    1.6883878331E-05    6.6983140036E-05    2.3464243567E-05    1.0427733571E-05   -2.0647608729E-05   -4.7178905162E-05    6.6468607840E-06    2.9913633153E-05   -2.1452309466E-05   -1.0277618262E-05    2.5259496129E-05   -8.5672042202E-06   -5.4630576745E-05    3.1949365862E-05    4.1379648042E-05   -8.5099326653E-06    2.0142237921E-05    3.8241403318E-05   -5.7358665291E-05    7.4106663654E-05   -5.9519596917E-05    2.5856673686E-05   -5.0347227071E-05
   -1.1394775675E-04    7.0012085211E-03    1.5302828424E-02    7.4905745874E-03    4.4086133895E-03   -1.0966579345E-03   -1.6520322939E-02   -1.5654240683E-02    2.7927623409E-03    1.1108766806E-02    1.1608752645E-02    2.3483360971E-03   -1.0217211585E-02   -4.5050218979E-03    7.8965771401E-03    1.0047910132E-03   -7.5554750266E-03   -5.8965956687E-03   -5.6277677138E-04    4.8936882524E-03    9.9263592253E-03    6.2451937371E-03   -4.7891667267E-03   -1.0344289269E-02   -1.0007384047E-03    5.0105761818E-03    5.5161647849E-03   -1.2061117104E-03   -5.3226779678E-03   -5.7424084645E-03    3.5826359825E-04    1.0949685858E-02    1.5527464025E-02   -1.9361355987E-03   -1.5582029232E-02   -1.4588522258E-02   -8.9789249609E-03   -1.0362577111E-02   -1.1026622530E-03    1.1898862157E-02    3.4498723798E-03   -1.0629675143E-02   -3.6287904045E-03    1.0087999287E-02    6.3420912605E-03   -3.5278491179E-03   -1.0743003587E-02   -1.1428785152E-02   -4.0665954480E-03    1.9242399507E-03    3.5929630801E-03    4.7479533852E-03    1.8053422793E-03    2.7198028956E-04   -2.0124097462E-03   -4.5484835360E-03   -7.9390915806E-03   -4.4036157998E-05    1.7239152004E-05    4.3364236311E-05    2.1484283551E-04    3.2832675012E-05    7.8541870443E-06   -1.0998752450E-04    3.5887348442E-05    8.2342821949E-06   -2.0370804123E-05    8.5052991614E-05    4.6992642100E-05    8.1650998248E-05   -7.8082424720E-05    8.3864249654E-05    6.9698687586E-05   -8.8905940793E-05    2.1855137341E-04    2.5686193901E-05    9.6362412689E-06    2.1503517520E-05   -1.3360662412E-04    8.2836471672E-05    1.1515966320E-04
   -5.7734997133E-04    7.4684260669E-03    1.6673471191E-02    8.3839447393E-03    5.6264857797E-03   -4.5822849261E-04   -1.8968170207E-02   -1.7914731721E-02   -1.6688474115E-03    1.0221894123E-02    1.2699943581E-02    5.0557191231E-03   -9.1453709738E-03   -8.8433694742E-03    5.0682181111E-03    4.1533177663E-03   -4.1635714496E-03   -9.5836071489E-03   -5.8489014457E-03   -2.3280012004E-04    6.2452054269E-03    8.0268748166E-03   -5.0946659584E-04   -9.0547189418E-03   -1.8502132728E-03    3.3581223604E-03    4.4061522172E-03    1.7962719368E-04   -4.4723237438E-03   -5.5587314472E-03   -5.7540228913E-04    8.2501289986E-03    1.3411884252E-02   -9.5606056378E-04   -1.1620182147E-02   -1.4076316956E-02   -8.6539764278E-03   -1.1243630914E-02   -2.2762484964E-03    9.7646125596E-03    5.0784815051E-03   -8.5690335021E-03   -5.0800903936E-03    6.9681566815E-03    5.6984348388E-03   -4.6277767806E-04   -8.0939649327E-03   -9.6723532456E-03   -4.6540059481E-03    7.8487159594E-04    3.3571050605E-03    5.3892162125E-03    2.6379607825E-03    1.5811037251E-03   -1.4621490053E-03   -4.9056278100E-03   -9.4128416073E-03   -4.5547161127E-05    1.7045413822E-05   -6.6061370825E-05    1.6247058707E-04    1.2441853764E-05    4.2201258928E-05   -3.1077910074E-05    2.4870383982E-05   -4.0520025420E-05    6.8184492663E-06    7.2225263946E-05   -9.1822158404E-06    9.9937266812E-05    2.0988757122E-05    1.2385062846E-05    7.7457599417E-06   -7.1051260180E-05    1.8125110919E-04   -3.1738273245E-05    1.0633634903E-04   -8.7601300650E-05   -3.8332056942E-05    3.8072219031E-05    1.9135667247E-04
   -1.0239262486E-03   -2.1955892949E-03   -3.8831368490E-03   -1.6320689587E-03   -1.1563483363E-04    1.1729039879E-03    3.3797098572E-03    3.2604765889E-03   -2.0578426035E-03   -2.4501339327E-03   -2.0161313572E-03    2.3166429058E-04    3.3383895143E-03   -1.3174545974E-03   -3.7133499301E-03    1.6084783520E-03    4.4291415548E-03   -3.4062586878E-04   -3.4386800828E-03   -4.7893708612E-03   -4.7891761153E-03   -5.0950240836E-04    5.0267778270E-03    3.6067667749E-03   -4.6519856675E-04   -2.5818349213E-03   -2.2688020421E-03    1.2757704708E-03    2.0083668444E-03    1.7557256117E-03   -4.3007643612E-04   -3.5710207772E-03   -2.7712702042E-03    1.4948481843E-03    4.8276071845E-03    9.6991072588E-04   -1.2035279544E-04   -1.7270368824E-03   -3.6127214192E-03   -3.9579347497E-03    2.0549190178E-03    4.5332767169E-03   -3.0901517633E-03   -5.5395154820E-03   -3.1938483368E-04    5.5814780066E-03    5.6879217669E-03    1.8668044198E-03   -3.5272638411E-03   -3.8991339285E-03   -1.9410968296E-03   -3.0805080116E-04    1.3487204073E-03    3.0381548077E-03    2.1992749874E-03    1.2388339701E-03    2.4375362121E-04   -4.1955031329E-06    1.7224784386E-05   -7.7436899707E-05   -6.1573835168E-05   -4.0157943056E-06    1.7464307298E-05    4.4000939208E-05    7.9433189876E-06   -3.2844511207E-05    1.3705448905E-05   -1.2292534131E-05   -4.7576165926E-05    4.0081481355E-05    1.0290297188E-04   -4.8742089737E-05    9.9217569184E-06    2.4104459356E-05   -4.8496824422E-05   -5.6275261633E-05    3.0507738065E-05   -6.7401192397E-05    9.2807027401E-05    2.5330235622E-06    1.9841037949E-05
    4.1661280426E-04   -9.2779035788E-03   -2.0468493791E-02   -1.0155207102E-02   -6.4010950610E-03    1.0015431842E-03    2.2652615671E-02    2.1426395090E-02   -5.6868809673E-04   -1.3464561624E-02   -1.5387654802E-02   -4.7221539043E-03    1.2294443912E-02    8.5323026071E-03   -8.3497804680E-03   -3.1752848941E-03    7.4661163851E-03    9.8486210055E-03    3.9314033715E-03   -3.1528089516E-03   -1.0344343715E-02   -9.0547956852E-03    3.6067213951E-03    1.2497655082E-02    1.6795253268E-03   -5.5898035200E-03   -6.4491260309E-03    9.4893229942E-04    6.2445739191E-03    7.0542579257E-03   -3.0494541747E-05   -1.2345934620E-02   -1.8311866215E-02    2.0482668832E-03    1.7401101650E-02    1.8249197370E-02    1.1138759235E-02    1.3608573904E-02    1.8588754442E-03   -1.4000848784E-02   -5.3976005191E-03    1.2545629318E-02    5.3641907615E-03   -1.1178325705E-02   -7.6958632151E-03    2.8563824566E-03    1.2472261177E-02    1.3602676832E-02    5.2992548248E-03   -1.9595452778E-03   -4.5873900664E-03   -6.5657829556E-03   -2.8133954972E-03   -1.0697102911E-03    2.3042696024E-03    6.0838904511E-03    1.1071423547E-02    5.2731676189E-05   -2.0679720543E-05    1.6749530142E-05   -2.4283357967E-04   -2.7715946918E-05   -3.3157491838E-05    7.9567785451E-05   -3.6782850226E-05    2.3283068594E-05    1.0112416397E-05   -9.8525522329E-05   -2.6044558394E-05   -1.1852064690E-04    4.4827600824E-05   -5.4084947525E-05   -5.5980487659E-05    1.0493168486E-04   -2.6312070748E-04    1.2631990196E-05   -8.0233604258E-05    3.9562038783E-05    1.0595205740E-04   -6.3696928733E-05   -1.9981724389E-04
    2.6107880929E-04   -1.4499765628E-03   -3.4067069728E-03   -1.6533327099E-03   -9.5417555324E-04    3.0180588432E-04    3.8808478205E-03    3.6855221513E-03   -1.5656411757E-05   -2.7406788686E-03   -2.9831787467E-03   -1.0965037731E-03    2.0554926916E-03    1.8757712658E-03   -1.0012638502E-03   -9.3574173007E-04    7.7330303872E-04    2.0290291923E-03    1.4589218891E-03    3.9168153485E-04   -1.0007804362E-03   -1.8502787737E-03   -4.6523112588E-04    1.6795495343E-03    1.0092683010E-03    3.1957781052E-04   -3.7261291114E-04   -1.0582587539E-03    7.4507755379E-04    1.4438714760E-03    6.2594127731E-04   -1.1043965232E-03   -2.8581782150E-03   -5.4723194419E-04    1.6912789939E-03    3.0444000729E-03    2.1574456912E-03    3.0793271375E-03    1.6423978324E-03   -1.0651779229E-03   -1.5401066148E-03    6.2299841159E-04    1.8984295767E-03    3.5420043897E-05   -1.1172585670E-03   -1.3432688306E-03   -8.0861379017E-06    1.4341492562E-03    2.0766548103E-03    8.8839260058E-04   -1.5002213364E-04   -9.9531114866E-04   -8.4399303039E-04   -1.0185356765E-03   -1.2383045180E-04    8.7598160252E-04    2.1558701464E-03    1.7781825710E-05   -1.2844943768E-05    1.8696187454E-05    8.9207068063E-07   -3.2374468242E-06   -6.3677004505E-06    1.6983533805E-05   -8.9668873553E-06    6.9703043613E-06   -9.1185485799E-06   -9.0446122435E-06    1.9931624931E-05   -2.0286821864E-05   -4.5546590623E-05   -5.9634724667E-06    1.1782890095E-05   -4.2117650273E-06    1.4223560637E-05   -6.4934476571E-06   -1.0540684318E-05    4.2831822594E-05    1.2713368331E-06   -3.2658088606E-05   -2.6608887026E-05
    4.6609621727E-05    4.0928599030E-03    8.7746206196E-03    4.4419247398E-03    3.0305628496E-03   -1.2555417727E-04   -9.6912033217E-03   -9.1374437945E-03    2.6527133267E-07    4.9854078533E-03    6.0986315479E-03    1.7942057291E-03   -5.1425756017E-03   -3.3994217360E-03    3.8380684712E-03    1.0799011423E-03   -3.4925019127E-03   -3.9425922183E-03   -1.0499413346E-03    2.1171795169E-03    5.0105494853E-03    3.3580821020E-03   -2.5818479318E-03   -5.5897648337E-03    3.1960627918E-04    4.0312575022E-03    3.6318732941E-03   -2.0445940316E-03   -3.0057726028E-03   -2.5854004565E-03    8.6415114953E-04    6.4702116122E-03    8.0289792117E-03   -2.1004485428E-03   -8.8993480595E-03   -7.7967639948E-03   -4.3589432469E-03   -4.8072332936E-03    9.2537239593E-04    7.6040800812E-03    1.5097102644E-03   -7.2041333741E-03   -1.0458305802E-03    7.1758650307E-03    3.4425181756E-03   -3.4899431094E-03   -7.9626281995E-03   -6.8211061691E-03   -6.2897370915E-04    2.4501935539E-03    2.7921573126E-03    2.9662589175E-03    7.2332959087E-04   -6.3391856098E-04   -1.6489553452E-03   -2.8014718248E-03   -4.3735417571E-03   -1.1435352055E-05   -4.6847352347E-06    6.9740091046E-06    1.6141695465E-04    1.3600019727E-05    1.6189601966E-05   -2.4757796743E-05    1.2255783562E-05   -9.3277802429E-06   -1.7929501483E-05    5.4450446855E-05    4.2463198112E-05    5.4280079151E-05   -8.4726672291E-05    2.3760801755E-05    4.7553312436E-05   -7.4747039992E-05    1.9300794390E-04   -2.1879859460E-05    4.5673577793E-05    2.4810143786E-05   -6.1866893590E-05   -3.6959736824E-06    1.0474195132E-04
   -3.5106449343E-05    4.9753807914E-03    1.0792626768E-02    5.4128249078E-03    3.5595255454E-03   -3.4892613761E-04   -1.2021935100E-02   -1.1353968711E-02   -7.6146008211E-05    6.5771205758E-03    7.9443923322E-03    2.5935537806E-03   -6.4066611324E-03   -4.5594428058E-03    4.3321770583E-03    1.7753943311E-03   -3.9581349775E-03   -5.2088653832E-03   -2.0239962920E-03    1.7474078066E-03    5.5161565302E-03    4.4061266687E-03   -2.2687982556E-03   -6.4490762173E-03   -3.7258024094E-04    3.6318828049E-03    3.7472806753E-03   -1.1527848509E-03   -3.4546504718E-03   -3.5961849012E-03    3.0162729328E-04    6.9034846551E-03    9.5857507160E-03   -1.6044635492E-03   -9.6400015581E-03   -9.2387570166E-03   -5.4141824907E-03   -6.3223707948E-03    4.1083299881E-05    7.9688874849E-03    2.1860185859E-03   -7.3176365768E-03   -1.9548147367E-03    6.9603953938E-03    3.8188492556E-03   -2.7562608311E-03   -7.6498056415E-03   -7.2170529479E-03   -1.5327130740E-03    2.0582538331E-03    2.8450553357E-03    3.3852602947E-03    1.0676886544E-03   -2.2886600882E-04   -1.6647321697E-03   -3.2991776348E-03   -5.5150843791E-03   -2.4575803879E-05    1.1701526097E-06   -1.4400546190E-06    1.5494743283E-04    1.5139318855E-05    1.8779792070E-05   -3.9475469565E-05    1.6713953903E-05   -1.1072729479E-05   -1.0170857233E-05    6.0433487112E-05    2.9692354258E-05    6.0330929639E-05   -5.2715275960E-05    3.1820736852E-05    2.8298347912E-05   -6.7856120535E-05    1.7091132717E-04   -9.0179903965E-06    4.9279950002E-05   -5.5126428715E-06   -6.6975111578E-05    2.0877891492E-05    1.1799460870E-04
    5.6298468533E-05   -7.7433318152E-05   -1.4438675562E-04   -1.5219525992E-04   -3.2737030334E-04   -3.1817715401E-04   -2.6418514314E-05   -5.3126105637E-05   -4.7925534023E-04    2.5187602904E-04    4.8527024491E-04    7.8219227591E-04    8.9210400211E-06   -5.9046412947E-04   -8.0944815409E-04    8.0272164385E-04    5.8236713583E-04   -5.5937562821E-04   -1.1480375379E-03   -1.4277933011E-03   -1.2061218644E-03    1.7959936519E-04    1.2757745845E-03    9.4898438898E-04   -1.0582231111E-03   -2.0445814098E-03   -1.1527849973E-03    2.1130222860E-03    3.8897974807E-04   -6.5441745492E-04   -1.2705659224E-03   -1.9555560862E-03   -1.0928362298E-03    1.4719926485E-03    2.5035538318E-03    1.5031805407E-03    6.5985363104E-04    4.4729072120E-04   -9.4619299366E-04   -2.3916639343E-03   -1.4009841075E-04    2.4708394703E-03   -2.0071594252E-04   -2.7476940307E-03   -1.2240774808E-03    1.6909968953E-03    3.2406587296E-03    2.5602468197E-03   -2.2098889659E-06   -7.8646553826E-04   -7.6223552961E-04   -6.8690558274E-04   -1.4201629042E-04    1.9697828063E-04    2.3674220823E-04    2.5099231095E-04    2.1161666246E-04   -1.4880584592E-05    3.8339216013E-06   -1.2416430481E-05   -6.9598094062E-05   -4.9867056393E-06   -1.9673408665E-06   -1.0999168767E-05   -2.1145834602E-06    2.4971958976E-06    1.9886492494E-05   -1.0204575547E-05   -3.1387776661E-05   -2.1283136286E-05    7.3593064459E-05    4.8487082431E-06   -6.4150492710E-05    3.9059126697E-05   -1.0967709549E-04    3.4524394691E-05   -7.1478483018E-06   -5.5972041168E-05    9.6647058951E-06    3.2060779782E-05   -1.6152013311E-05
   -5.0081463993E-05   -5.1909603821E-03   -1.1216565916E-02   -5.5719945514E-03   -3.5096381135E-03    5.6621322320E-04    1.2538345895E-02    1.1858319726E-02    8.1455553602E-05   -7.1134208625E-03   -8.5096076789E-03   -2.9221086900E-03    6.7966060978E-03    4.8425660928E-03   -4.3657683060E-03   -1.9959913145E-03    4.0503273629E-03    5.5089853468E-03    2.3297940175E-03   -1.4690299798E-03   -5.3227026065E-03   -4.4723724042E-03    2.0083510560E-03    6.2446042810E-03    7.4509480927E-04   -3.0057748242E-03   -3.4546662338E-03    3.8895718942E-04    3.4842521532E-03    4.0285147845E-03    1.4419117668E-04   -6.5680837123E-03   -9.5667219590E-03    1.2206846064E-03    9.1755050559E-03    8.9408588831E-03    5.3055966082E-03    6.2432420058E-03    1.7112100817E-04   -7.4081267735E-03   -2.0781982201E-03    6.6940800798E-03    1.9554328977E-03   -6.2736372475E-03   -3.4175092540E-03    2.3692249726E-03    6.7299370835E-03    6.4024881182E-03    1.3810045118E-03   -1.9932774108E-03   -2.7023453374E-03   -3.1941810317E-03   -9.5280196690E-04    3.3284318560E-04    1.7355021410E-03    3.3442959384E-03    5.5674120283E-03    3.1655084643E-05   -2.3894321955E-06    3.0761163105E-06   -1.3269458882E-04   -1.4286313071E-05   -1.8011037137E-05    4.8834732553E-05   -1.6585880251E-05    8.5297801535E-06    3.0719319398E-06   -5.8717792120E-05   -1.9655374674E-05   -5.2280554779E-05    2.5355582165E-05   -3.7355751567E-05    1.7650956082E-06    5.3656708887E-05   -1.2965855624E-04   -9.5060724022E-06   -4.5890889411E-05    2.6847084147E-05    6.8576505798E-05   -3.8389560738E-05   -1.1514213004E-04
   -1.5034610026E-04   -6.3002003448E-03   -1.3571973636E-02   -6.7112062154E-03   -4.1326099678E-03    8.2506727911E-04    1.5304238966E-02    1.4485511785E-02    6.4359227277E-04   -8.5360467950E-03   -1.0555601112E-02   -4.1357773204E-03    8.1778210105E-03    6.3304802760E-03   -4.7130325173E-03   -3.0241548352E-03    4.5276476275E-03    7.1268344900E-03    3.6066538504E-03   -8.6497526660E-04   -5.7424489360E-03   -5.5587926850E-03    1.7556951164E-03    7.0542679494E-03    1.4438767620E-03   -2.5854200929E-03   -3.5962163940E-03   -6.5444794912E-04    4.0285070681E-03    5.2662135583E-03    9.1746096056E-04   -6.7613269756E-03   -1.0806968016E-02    6.6261453418E-04    9.5961834923E-03    9.7330577262E-03    5.8269899026E-03    6.9769124712E-03    4.3831974338E-04   -7.6473920341E-03   -2.2397599869E-03    6.8155073084E-03    2.1890316277E-03   -6.2244823228E-03   -3.2961035077E-03    2.2372634241E-03    6.5309668041E-03    6.1757717905E-03    1.2483102824E-03   -2.2655563023E-03   -2.9537472260E-03   -3.4469010081E-03   -9.4925290159E-04    5.2036854867E-04    2.1022644476E-03    3.9467759024E-03    6.5564242500E-03    4.5878795732E-05   -1.8027357597E-06    1.0915921600E-05   -1.2522005466E-04   -1.3296435754E-05   -2.1404561797E-05    6.2107155633E-05   -1.6901765910E-05    9.4242025232E-06   -7.7551101524E-06   -6.6510714080E-05   -8.3737568437E-06   -4.8377544612E-05   -4.7915639157E-06   -4.7311989154E-05    4.1534355658E-05    4.5052629900E-05   -1.0027932498E-04   -3.0158514766E-05   -5.5676049445E-05    6.3412019939E-05    7.9265536358E-05   -5.8131600555E-05   -1.3350017914E-04
   -2.7798226551E-04   -5.2450511316E-04   -9.3843618411E-04   -4.5719400590E-04   -2.3686339747E-04    1.4205985977E-04    1.2590740541E-03    1.1961910561E-03    1.1677621637E-03    6.7207102825E-05   -8.9724313234E-04   -1.2814032780E-03    4.0056850214E-04    1.1038916866E-03    5.9687696337E-04   -1.2318323850E-03   -1.2619917217E-04    1.2041668848E-03    1.3357837255E-03    1.1419996172E-03    3.5823290613E-04   -5.7545215725E-04   -4.3009510524E-04   -3.0475975622E-05    6.2595431711E-04    8.6414188212E-04    3.0160205982E-04   -1.2705866029E-03    1.4418362381E-04    9.1747300577E-04    1.0389411157E-03    1.1454025375E-03    4.9695079968E-04   -9.3976586989E-04   -1.2929098542E-03   -1.2858252450E-03   -8.6861580242E-04   -1.0854669420E-03   -4.1535226863E-04    1.0035430842E-03    7.6497398114E-04   -8.5444056500E-04   -8.2962509584E-04    7.5210257506E-04    1.1672358084E-03    2.5899569141E-04   -1.0138824129E-03   -1.8032773065E-03   -1.4601780354E-03   -6.9895119154E-04   -4.8085392939E-05    4.3919914887E-04    5.3748756056E-04    7.8353833769E-04    4.7443761592E-04    1.9053817764E-04   -4.7216688697E-05    1.1242636741E-05    9.3089374480E-06    2.9911051242E-06    2.3337076663E-05    5.4250780478E-06   -2.9395204362E-07    6.4161418118E-06    6.6294750467E-06   -2.6558748288E-06   -1.4163984851E-05   -3.1402117016E-06    9.6747326328E-06    2.3769683445E-05   -2.4571509447E-05   -9.7675238810E-06    5.6024031772E-05   -1.5832521864E-05    4.9944664151E-05   -2.7820005877E-05   -7.2166278859E-06    3.4872762739E-05    1.1237491096E-05   -7.3440623714E-06   -4.4494290048E-06
   -8.9818482174E-04    9.2456870999E-03    2.0810220751E-02    1.0369522188E-02    6.6983663385E-03   -8.3958006418E-04   -2.3060211997E-02   -2.1806194965E-02    2.6259947716E-03    1.5557130483E-02    1.6266587750E-02    3.5196354738E-03   -1.3194529236E-02   -8.0968456791E-03    9.7567427812E-03    2.1021321230E-03   -7.9956579327E-03   -9.1072819244E-03   -3.0338041597E-03    4.2296114280E-03    1.0949677460E-02    8.2500976613E-03   -3.5710189829E-03   -1.2345890671E-02   -1.1043619244E-03    6.4702204111E-03    6.9034835191E-03   -1.9555578351E-03   -6.5680694477E-03   -6.7612994399E-03    1.1454253122E-03    1.5156129116E-02    2.1508478328E-02   -3.2414886042E-03   -2.0857394369E-02   -2.2005161553E-02   -1.3890593331E-02   -1.7167821143E-02   -3.7276775295E-03    1.6011960285E-02    7.0139468118E-03   -1.3669898575E-02   -7.7688629723E-03    1.2034627887E-02    9.6949833635E-03   -1.5389972446E-03   -1.3111153684E-02   -1.6539225802E-02   -8.4055255899E-03    5.2033253521E-04    4.4759836050E-03    7.4204705247E-03    3.8039178648E-03    2.4807954211E-03   -1.6435888847E-03   -6.2149517681E-03   -1.2078503001E-02   -5.9454654352E-05    3.9969036489E-05   -1.0354565649E-05    2.8644357607E-04    4.6475428028E-05    3.4692426862E-05   -1.0980918388E-04    5.9688591372E-05   -2.3167569259E-05   -2.6418237645E-05    1.1572516616E-04    3.6774578420E-05    1.7193580128E-04   -3.9873633038E-05    6.6717198235E-05    1.0751961516E-04   -1.2194000480E-04    3.1273710654E-04   -2.5622593283E-05    6.1446209841E-05   -2.0823355328E-05   -1.0861398765E-04    1.1174035074E-04    2.1913031301E-04
   -2.3075155099E-03    1.3032074397E-02    3.0326653362E-02    1.5413752883E-02    1.0833126819E-02   -2.9895987306E-04   -3.4349240787E-02   -3.2426667011E-02    3.3542659196E-03    2.2982649720E-02    2.5192064332E-02    6.2124734171E-03   -1.9177880857E-02   -1.3631478806E-02    1.2747098463E-02    5.5246318490E-03   -1.0303756724E-02   -1.4842067037E-02   -7.5905765443E-03    3.3229324963E-03    1.5527477498E-02    1.3411877733E-02   -2.7712463228E-03   -1.8311791993E-02   -2.8581209909E-03    8.0290137500E-03    9.5857718237E-03   -1.0928148242E-03   -9.5666843804E-03   -1.0806917744E-02    4.9699215770E-04    2.1508499784E-02    3.4821169847E-02   -2.2768691918E-03   -3.0997479469E-02   -3.5453482234E-02   -2.3349734561E-02   -2.9927963506E-02   -1.0101335586E-02    2.2658359810E-02    1.2410068494E-02   -1.8122317924E-02   -1.5288191773E-02    1.4987162078E-02    1.5354221895E-02    1.6905940890E-03   -1.6149705095E-02   -2.5506217570E-02   -1.7117413043E-02   -2.6693855359E-03    5.2712263203E-03    1.1243242390E-02    7.0711538331E-03    6.4748354943E-03   -7.7323362704E-04   -8.8967792790E-03   -1.9194911854E-02   -1.2322056664E-04    7.6037972888E-05   -2.1558542399E-05    4.3872399863E-04    8.6432446569E-05    4.8625501899E-05   -2.0420011778E-04    1.1409184087E-04   -3.6923371977E-05   -3.3025185348E-05    2.0623854650E-04    4.3950397584E-05    3.0328524314E-04   -1.0774869734E-05    1.3346966373E-04    2.1177883307E-04   -1.8181755929E-04    4.6377754173E-04   -4.4963175849E-05    6.5680723345E-05   -6.7553306996E-05   -1.7671645594E-04    2.2596987800E-04    3.3719837236E-04
   -3.0846607168E-04   -2.1319498710E-03   -4.2887330362E-03   -2.0296225894E-03   -9.9852016418E-04    4.9015137799E-04    4.5099565887E-03    4.2798821136E-03   -2.3752889215E-04   -2.8050153002E-03   -2.5502355219E-03   -3.6682292547E-04    2.5089344469E-03    1.1872331757E-03   -2.4380889479E-03    5.7890640679E-04    1.8575917320E-03    1.3892317369E-03   -4.7699303051E-04   -1.7791222853E-03   -1.9361408272E-03   -9.5608054758E-04    1.4948555595E-03    2.0483217879E-03   -5.4719159692E-04   -2.1004253945E-03   -1.6044591912E-03    1.4719959696E-03    1.2207125389E-03    6.6265251663E-04   -9.3973440431E-04   -3.2414796448E-03   -2.2768961863E-03    2.1248034545E-03    3.6379489540E-03    2.6202622060E-03    1.0965398522E-03    8.9899076345E-04   -1.7612130049E-03   -3.5565098672E-03   -3.6177897756E-04    3.6606698114E-03   -4.4730755259E-04   -3.6952656362E-03   -1.2370242641E-03    2.2488096772E-03    4.1828748181E-03    2.5205095331E-03   -1.0386438820E-03   -1.9913725962E-03   -1.6534221206E-03   -1.3744959139E-03    2.0584125241E-06    9.9860385362E-04    1.2043139890E-03    1.3963179333E-03    1.7014330470E-03   -8.6446241663E-06    2.7368702713E-06    1.2247044245E-05   -5.0785363199E-05    1.5889915598E-06   -1.3769838131E-05   -1.3730490506E-05    2.5214892797E-06    1.0054659157E-05    7.4545503573E-06   -5.7554636012E-06   -1.0994675415E-05   -1.4418297454E-05    2.8487556392E-05    1.6286720968E-05    8.9140849184E-06    2.5488804491E-05   -6.9216075353E-05    1.4337601905E-05   -4.1485830488E-05   -7.0358558003E-06    4.1121034948E-07    2.0230394453E-05   -5.4137748952E-05
    1.5440921198E-03   -1.2192897666E-02   -2.7785995825E-02   -1.4009773277E-02   -9.5095329253E-03    6.1124349438E-04    3.1001174820E-02    2.9281986645E-02   -3.7422602715E-03   -2.0601945862E-02   -2.2178667104E-02   -4.8957366079E-03    1.7813596115E-02    1.0995605088E-02   -1.2786283750E-02   -3.6640841498E-03    1.0861493315E-02    1.2478548296E-02    4.6958390471E-03   -5.3250898062E-03   -1.5582065121E-02   -1.1620239688E-02    4.8275800023E-03    1.7401115935E-02    1.6912829865E-03   -8.8993627866E-03   -9.6400353360E-03    2.5035296435E-03    9.1754914930E-03    9.5961831257E-03   -1.2929142001E-03   -2.0857422335E-02   -3.0997534146E-02    3.6379124881E-03    2.9598406855E-02    3.1292961197E-02    2.0067865240E-02    2.4868298682E-02    6.4075339190E-03   -2.2227856335E-02   -9.9414696514E-03    1.8663619477E-02    1.1616554557E-02   -1.6498302976E-02   -1.3944546356E-02    1.6294840798E-03    1.7803888125E-02    2.3751348177E-02    1.3041247847E-02    1.8567613879E-04   -5.7411637192E-03   -1.0115942670E-02   -5.5424750347E-03   -4.1212898172E-03    1.7512675271E-03    8.2997422553E-03    1.6666468750E-02    9.3684894041E-05   -5.4774021699E-05   -1.2559454372E-05   -4.3099279614E-04   -7.5029556708E-05   -3.9105292100E-05    1.8358158356E-04   -9.2822943963E-05    2.0922656383E-05    4.2154344296E-05   -1.8056064763E-04   -6.8245932433E-05   -2.4776406590E-04    8.2380953845E-05   -1.2420208329E-04   -1.9180826442E-04    1.8300585595E-04   -4.6810589156E-04    3.0046324355E-05   -5.6209176041E-05    2.6940198513E-06    1.8242216653E-04   -1.7628382795E-04   -2.9129468245E-04
    3.4440021904E-03   -1.2622798390E-02   -3.0367222045E-02   -1.5437545746E-02   -1.0984755404E-02    1.2514747037E-04    3.4362403995E-02    3.2435564957E-02   -3.8887884475E-03   -2.4301781890E-02   -2.5261204678E-02   -5.3747980584E-03    1.8779643138E-02    1.4125247762E-02   -1.2941696890E-02   -4.8674810801E-03    9.2437168893E-03    1.4976571929E-02    8.0943097960E-03   -2.7891800601E-03   -1.4588583525E-02   -1.4076392025E-02    9.6986240871E-04    1.8249186723E-02    3.0443838766E-03   -7.7968055619E-03   -9.2388097594E-03    1.5031347267E-03    8.9408233231E-03    9.7330356381E-03   -1.2858605830E-03   -2.2005212459E-02   -3.5453559107E-02    2.6202037954E-03    3.1292945792E-02    3.9150510114E-02    2.6197442145E-02    3.4628104316E-02    1.3546160686E-02   -2.2887247574E-02   -1.6317622619E-02    1.7912925515E-02    1.9531953265E-02   -1.3182305404E-02   -1.8172811619E-02   -6.1129771086E-03    1.5177392560E-02    2.8528745911E-02    2.2947035633E-02    6.5400901913E-03   -4.3834183250E-03   -1.2811426689E-02   -9.4567701167E-03   -1.0254901378E-02   -1.1862134958E-03    8.8440433710E-03    2.1253136867E-02    1.1347472999E-04   -1.1121378646E-04    8.1023381009E-05   -4.1425070275E-04   -8.5660812861E-05   -6.4894777556E-05    1.6263421677E-04   -1.2635864072E-04    6.6167678479E-05    3.4803823615E-05   -1.7801143588E-04   -1.3155231418E-06   -3.5728721916E-04   -4.7415670469E-05   -8.0573046187E-05   -2.6676271551E-04    1.8126145601E-04   -4.8252281880E-04    1.1544592909E-04   -8.9585423428E-05    8.5483320418E-05    8.9274311829E-05   -2.1811776093E-04   -3.4639305851E-04
    2.7401137887E-03   -7.0944500374E-03   -1.7794480370E-02   -9.1232061298E-03   -6.7483303231E-03   -2.0482035986E-04    2.0243677708E-02    1.9098331214E-02   -3.4704636217E-03   -1.5439652574E-02   -1.5497994633E-02   -2.6545722213E-03    1.1352696220E-02    8.3083075320E-03   -7.9106843755E-03   -2.8634066498E-03    5.3968102971E-03    8.7125560882E-03    5.0283510878E-03   -1.5238055615E-03   -8.9789777058E-03   -8.6540504005E-03   -1.2039702819E-04    1.1138761814E-02    2.1574356917E-03   -4.3589738623E-03   -5.4142310482E-03    6.5980792507E-04    5.3055669440E-03    5.8269763973E-03   -8.6863838025E-04   -1.3890643105E-02   -2.3349803287E-02    1.0964922005E-03    2.0067850331E-02    2.6197461379E-02    1.8025887998E-02    2.4157389952E-02    1.0960773711E-02   -1.3964104165E-02   -1.1613829038E-02    1.0276744141E-02    1.4479727277E-02   -6.8544908720E-03   -1.2461402526E-02   -6.2036479905E-03    7.9405611096E-03    1.8973064613E-02    1.7604839107E-02    6.4134953043E-03   -1.8231342267E-03   -8.1842913492E-03   -6.8832381452E-03   -8.2768934303E-03   -1.9162501079E-03    5.1010118312E-03    1.3675488263E-02    7.9689602742E-05   -8.6496090605E-05    4.6317266085E-05   -2.5932418874E-04   -6.4244998500E-05   -3.5974385171E-05    1.2336718117E-04   -9.4805297674E-05    3.8773433333E-05    2.5445651149E-05   -1.1558549966E-04    4.9267310052E-06   -2.5032229464E-04   -4.8576821229E-05   -6.1530045688E-05   -2.1162392048E-04    1.1282155619E-04   -3.0410622193E-04    7.8830466815E-05   -2.7451014859E-05    4.9429163612E-05    5.1239973269E-05   -1.7257629071E-04   -2.0055495431E-04
    4.0783050743E-03   -8.5324094883E-03   -2.2083328495E-02   -1.1393393658E-02   -8.6761786383E-03   -5.2965638554E-04    2.5333378063E-02    2.3887406921E-02   -4.3363345375E-03   -1.9869232336E-02   -1.9681932455E-02   -3.2630914167E-03    1.3884300380E-02    1.1089725672E-02   -9.4734549628E-03   -3.9083034388E-03    5.7624664536E-03    1.1298744143E-02    7.3547476699E-03   -7.9157771242E-04   -1.0362638382E-02   -1.1243708983E-02   -1.7270862446E-03    1.3608569805E-02    3.0793094640E-03   -4.8072722091E-03   -6.3224237184E-03    4.4723167856E-04    6.2432082017E-03    6.9768917836E-03   -1.0854956116E-03   -1.7167870482E-02   -2.9928037918E-02    8.9892595317E-04    2.4868274034E-02    3.4628104146E-02    2.4157391302E-02    3.2982601253E-02    1.6143579857E-02   -1.7022311246E-02   -1.6457541430E-02    1.1952335622E-02    2.0630376503E-02   -6.8803410652E-03   -1.6667726715E-02   -1.0598151149E-02    8.3830589623E-03    2.4742620527E-02    2.5211009794E-02    1.0330508115E-02   -1.5784779729E-03   -1.0839032791E-02   -9.8264639577E-03   -1.2431060711E-02   -3.5387933749E-03    6.2577387027E-03    1.8136335886E-02    1.0464928023E-04   -1.2646473733E-04    8.9271746075E-05   -3.1011009720E-04   -8.3414417684E-05   -5.2336749949E-05    1.4447000985E-04   -1.2925066390E-04    6.3224328091E-05    2.9267269044E-05   -1.4125232772E-04    2.9066787805E-05   -3.4742523291E-04   -1.0644932300E-04   -6.0214233760E-05   -2.9166034839E-04    1.3689967339E-04   -3.7659399759E-04    1.2853094406E-04   -4.2158132848E-05    8.8043907916E-05    2.8098317018E-05   -2.2839389588E-04   -2.6266743330E-04
    3.0479880637E-03    8.1794866587E-04   -9.5978125191E-04   -8.0695485984E-04   -1.6454653245E-03   -1.1666259576E-03    1.6241139105E-03    1.4860483800E-03   -3.7994929251E-03   -5.0936501438E-03   -3.3633432898E-03    1.3794659689E-03    1.4376180602E-03    1.3208269478E-03   -1.0529032380E-03   -5.8484577368E-04   -6.9072711582E-04    7.8302735070E-04    2.2637180347E-03    1.3380987094E-03   -1.1027102208E-03   -2.2763201800E-03   -3.6127594754E-03    1.8588808554E-03    1.6423924687E-03    9.2534691206E-04    4.1045614291E-05   -9.4623382055E-04    1.7109918159E-04    4.3831067388E-04   -4.1536663221E-04   -3.7277131451E-03   -1.0101398582E-02   -1.7612564390E-03    6.4075283210E-03    1.3546175150E-02    1.0960784584E-02    1.6143605504E-02    1.2351128419E-02   -2.2242236345E-03   -8.9750393123E-03   -7.9415335820E-04    1.2714565636E-02    3.7961331914E-03   -7.5033265763E-03   -1.1166978597E-02   -3.7730184579E-03    9.2709177850E-03    1.7063899070E-02    1.0600079285E-02    2.8418040070E-03   -3.2286738659E-03   -5.7821908512E-03   -9.5648289694E-03   -5.0072181607E-03   -3.8341645452E-05    5.6645857374E-03    4.9662460455E-05   -8.8399137161E-05    2.9538670520E-05   -5.6221037479E-05   -4.9982880865E-05   -3.1252957932E-06    8.2687755865E-05   -7.9806006806E-05    1.7006276223E-05    1.5215714923E-05   -3.8534160837E-05    3.9227559736E-05   -1.7506365475E-04   -1.0714711529E-04   -3.1241428698E-05   -2.1309959375E-04    2.5300164496E-05   -8.6720611781E-05    7.1184552179E-05    6.6616917731E-05    2.3272406729E-05   -3.4874515651E-05   -1.5663778027E-04   -1.6736188421E-05
   -6.7282557005E-04    1.0658036559E-02    2.3634290317E-02    1.1860461793E-02    7.8681872924E-03   -6.9882223235E-04   -2.6349489335E-02   -2.4889210915E-02    1.0159854257E-03    1.5873198769E-02    1.7913796558E-02    4.9740017151E-03   -1.4254046183E-02   -9.9939327312E-03    9.9610446678E-03    3.4159600352E-03   -8.4156300071E-03   -1.1189650428E-02   -4.4946716408E-03    3.7720412206E-03    1.1898851297E-02    9.7645810840E-03   -3.9579317680E-03   -1.4000805650E-02   -1.0651457112E-03    7.6040910207E-03    7.9688847314E-03   -2.3916653489E-03   -7.4081148171E-03   -7.6473653738E-03    1.0035633417E-03    1.6011957356E-02    2.2658336962E-02   -3.5565202090E-03   -2.2227832684E-02   -2.2887198351E-02   -1.3964060720E-02   -1.7022261735E-02   -2.2241818564E-03    1.7955327265E-02    6.7483090044E-03   -1.5879712121E-02   -6.8786873683E-03    1.4475123610E-02    9.9556012801E-03   -3.6046193314E-03   -1.5976318330E-02   -1.7673166181E-02   -6.8384864335E-03    2.3305270417E-03    5.6776585405E-03    8.1388188404E-03    3.5565232827E-03    1.4779625652E-03   -2.6005177710E-03   -7.1670447801E-03   -1.3122702257E-02   -5.8735106165E-05    2.5252411779E-05   -2.0982931920E-05    3.3434185372E-04    4.1202835155E-05    4.4690511185E-05   -9.5876885331E-05    5.1285783242E-05   -3.3434155080E-05   -2.7100918133E-05    1.3073899226E-04    4.9543197812E-05    1.7279730404E-04   -7.4517426688E-05    6.2966869132E-05    1.0000624229E-04   -1.4627184896E-04    3.7447986144E-04   -3.9573648796E-05    1.0290737435E-04   -1.8282009473E-05   -1.2344724765E-04    7.6498206210E-05    2.6353844783E-04
   -2.4106770050E-03    3.1898934754E-03    8.9960714752E-03    4.6294416553E-03    3.5791733410E-03    2.8036955200E-04   -1.0316627442E-02   -9.7297156933E-03    2.0289672053E-03    8.9594973224E-03    8.1107522070E-03    9.0177844394E-04   -5.3782034001E-03   -4.9168191841E-03    3.8523978336E-03    1.2880426586E-03   -1.5754480735E-03   -4.7787120118E-03   -3.4948576993E-03   -2.3527604270E-04    3.4498737844E-03    5.0784631793E-03    2.0549376880E-03   -5.3975397842E-03   -1.5400545928E-03    1.5097361279E-03    2.1860345550E-03   -1.4008589096E-04   -2.0781677804E-03   -2.2397167104E-03    7.6501180102E-04    7.0139601394E-03    1.2410054580E-02   -3.6177065729E-04   -9.9414291416E-03   -1.6317556210E-02   -1.1613771928E-02   -1.6457475793E-02   -8.9749884061E-03    6.7483256642E-03    9.3134178549E-03   -4.3946482299E-03   -1.1248040243E-02    1.2205770295E-03    8.5391369992E-03    7.5138919105E-03   -2.3226918833E-03   -1.1744983917E-02   -1.4187996494E-02   -6.9167093063E-03   -6.9158194924E-05    5.3572570643E-03    5.5774226839E-03    7.6242225362E-03    2.7891003864E-03   -2.4738643977E-03   -8.7293574373E-03   -3.8097652412E-05    7.5098717975E-05   -7.6952962692E-05    9.9585014287E-05    3.2374909499E-05    3.1607533874E-05   -3.3713704164E-05    5.9870945723E-05   -4.4408102512E-05   -1.0168677200E-05    3.5806239908E-05   -4.5346189154E-05    1.7275904794E-04    9.1528302286E-05   -9.4750228366E-06    1.4545898143E-04   -4.9762873236E-05    1.5028525220E-04   -9.2797096588E-05    3.1793292065E-05   -5.3767102967E-05    4.8980178815E-05    9.2884033353E-05    1.0819452872E-04
   -2.9732880252E-05   -1.0010660201E-02   -2.1595378654E-02   -1.0727939932E-02   -6.7785247453E-03    9.9773932668E-04    2.3857521068E-02    2.2552127714E-02    7.7216966798E-05   -1.3367445876E-02   -1.5567910362E-02   -4.8914173447E-03    1.2692237307E-02    8.8872381302E-03   -8.9358404595E-03   -2.8915972845E-03    7.8637939081E-03    1.0126479105E-02    3.5240277948E-03   -3.8561691078E-03   -1.0629700039E-02   -8.5690713038E-03    4.5332635741E-03    1.2545660825E-02    6.2301782893E-04   -7.2041362185E-03   -7.3176499518E-03    2.4708205800E-03    6.6940813793E-03    6.8155198372E-03   -8.5443316864E-04   -1.3669910737E-02   -1.8122354683E-02    3.6606512250E-03    1.8663631936E-02    1.7912967111E-02    1.0276774494E-02    1.1952373697E-02   -7.9412785515E-04   -1.5879728425E-02   -4.3946913166E-03    1.4869655633E-02    3.4567907087E-03   -1.4055244750E-02   -7.5665780230E-03    5.7662266287E-03    1.5718454686E-02    1.4243025818E-02    2.5641480567E-03   -4.4106522766E-03   -5.8628474798E-03   -6.8894577043E-03   -2.1061775744E-03    6.0519347188E-04    3.4346222115E-03    6.6162136732E-03    1.0916495093E-02    3.7807148637E-05   -4.7194511734E-06    1.9124652274E-05   -2.8406163111E-04   -2.3085258123E-05   -4.1751655159E-05    5.3858766333E-05   -2.5568684169E-05    2.9881119461E-05    2.0124067614E-05   -1.0223116934E-04   -4.8164968684E-05   -1.1521233437E-04    9.0730201222E-05   -4.0680839955E-05   -4.1064463144E-05    1.2625690113E-04   -3.1957167230E-04    2.9680138400E-05   -1.1451027693E-04    1.3233578307E-05    1.1042927955E-04   -1.7727563186E-05   -2.3295810326E-04
    3.2598853395E-03   -2.2767662345E-03   -7.8057484426E-03   -4.2012023236E-03   -3.8039058307E-03   -8.6586275103E-04    9.2530824682E-03    8.6977902063E-03   -3.5040952096E-03   -9.5948586381E-03   -8.2894960017E-03   -1.3572544749E-04    5.1958139058E-03    4.5728289440E-03   -3.6868258857E-03   -1.4451042043E-03    1.1593546573E-03    4.2344561417E-03    3.8560625093E-03    6.9600343464E-04   -3.6288387580E-03   -5.0801514315E-03   -3.0901869649E-03    5.3642047110E-03    1.8984292607E-03   -1.0458551078E-03   -1.9548537147E-03   -2.0075256687E-04    1.9554151474E-03    2.1890248463E-03   -8.2963971286E-04   -7.7688969118E-03   -1.5288251445E-02   -4.4735170255E-04    1.1616547576E-02    1.9531966912E-02    1.4479735760E-02    2.0630395831E-02    1.2714571596E-02   -6.8787193247E-03   -1.1248088366E-02    3.4567749921E-03    1.4684446616E-02    2.1381608444E-04   -1.0226680830E-02   -1.0640650072E-02    4.8418767833E-04    1.3850547554E-02    1.8859994355E-02    1.0021141211E-02    1.1987930552E-03   -5.7157995775E-03   -6.9323484504E-03   -1.0149978346E-02   -4.3242377994E-03    2.0390697413E-03    9.5293031268E-03    5.7695763609E-05   -9.7590516410E-05    6.4323090934E-05   -1.2613376411E-04   -5.3273934891E-05   -2.4721113827E-05    7.9248841284E-05   -8.8208417098E-05    3.9223408686E-05    1.8245692083E-05   -5.9378703581E-05    4.2305898488E-05   -2.2310193817E-04   -1.0907605668E-04   -1.9624195861E-05   -2.2236129244E-04    5.8891309209E-05   -1.7738361064E-04    1.0045469293E-04    1.0602816771E-05    4.6989454344E-05   -3.6632129071E-05   -1.5694983799E-04   -1.0279202345E-04
    8.1724777670E-04    8.9761914824E-03    1.8669917484E-02    9.2836314017E-03    5.8135767639E-03   -9.0438135275E-04   -2.0540083140E-02   -1.9409802897E-02   -4.7180334856E-04    1.0391783372E-02    1.3005959174E-02    4.4867357495E-03   -1.1077691855E-02   -7.1382152210E-03    7.8227722419E-03    2.5418142758E-03   -7.6285202091E-03   -8.4903279747E-03   -2.2678499039E-03    4.1905480746E-03    1.0087977599E-02    6.9681137827E-03   -5.5395262650E-03   -1.1178288699E-02    3.5439646018E-05    7.1758650276E-03    6.9603818562E-03   -2.7477083529E-03   -6.2736320756E-03   -6.2244640666E-03    7.5211085293E-04    1.2034615580E-02    1.4987126171E-02   -3.6952908333E-03   -1.6498284305E-02   -1.3182270200E-02   -6.8544563469E-03   -6.8802956652E-03    3.7961586117E-03    1.4475112087E-02    1.2205486507E-03   -1.4055244874E-02    2.1384691388E-04    1.4554967403E-02    5.1187450247E-03   -8.7561953005E-03   -1.5722125587E-02   -1.1173983600E-02    1.9997711382E-03    6.9079238706E-03    6.0446377114E-03    5.1856850781E-03    2.2277983452E-04   -3.2557058550E-03   -4.4493999323E-03   -5.8602448244E-03   -8.0601729564E-03   -2.8345318079E-05   -2.2547304961E-05    2.0730800360E-05    2.8197048982E-04    1.7718999564E-05    2.8644212810E-05   -6.1054656139E-05    1.0045101949E-05   -1.0819713385E-05   -2.3331885580E-05    1.0314381856E-04    7.8111775899E-05    6.6013950313E-05   -1.4504554662E-04    5.8502175858E-05    1.5533801819E-05   -1.2315264937E-04    3.0418325111E-04    4.2752121641E-06    9.7034079922E-05    2.6456474553E-05   -1.4632869340E-04   -2.5138253381E-06    2.0135622899E-04
   -2.0751264558E-03    4.2854739809E-03    1.1069086360E-02    5.6773347354E-03    4.2495194351E-03    2.1534487316E-04   -1.2393497948E-02   -1.1687427963E-02    2.9153111272E-03    9.9173102823E-03    9.3956949315E-03    9.2895444649E-04   -7.0844660057E-03   -4.6415624495E-03    5.4840248201E-03    1.1223951668E-03   -3.7228514102E-03   -5.0108973030E-03   -2.4366007801E-03    1.7757319858E-03    6.3420905820E-03    5.6984121863E-03   -3.1937654168E-04   -7.6958051690E-03   -1.1172190275E-03    3.4425427810E-03    3.8188585987E-03   -1.2240715051E-03   -3.4174778278E-03   -3.2960644519E-03    1.1672692127E-03    9.6949934579E-03    1.5354212137E-02   -1.2370214570E-03   -1.3944508858E-02   -1.8172749887E-02   -1.2461351236E-02   -1.6667664599E-02   -7.5032803352E-03    9.9556066075E-03    8.5391318697E-03   -7.5665555391E-03   -1.0226636745E-02    5.1187616037E-03    9.4922035155E-03    4.4242277728E-03   -6.2147886312E-03   -1.4170898108E-02   -1.3145928013E-02   -5.0159140757E-03    1.0750030102E-03    5.7972882375E-03    5.1036314997E-03    6.3234097264E-03    1.7608939103E-03   -3.2133180977E-03   -9.2005041951E-03   -4.1667390172E-05    6.3109480040E-05   -2.7257815879E-05    1.8315058631E-04    4.2243057197E-05    2.3069119417E-05   -7.6097449719E-05    6.3024306285E-05   -2.6493977380E-05   -2.6009241659E-05    6.3208636701E-05   -1.9120029676E-06    1.7139683635E-04    8.4516846900E-06    3.1839395874E-05    1.7701756403E-04   -8.5754188750E-05    2.3810195807E-04   -7.0820661368E-05    1.3272450344E-05    7.0303506871E-06   -1.8341990165E-05    1.0248538501E-04    1.1190973697E-04
   -2.8051160523E-03   -3.5982900153E-03   -5.3072274768E-03   -2.4436766954E-03   -7.7361838518E-04    1.0573446769E-03    5.4055446126E-03    5.1350056398E-03    2.7506986290E-03    8.8858864704E-04   -1.7656087490E-03   -2.6130490213E-03    2.8177945219E-03    9.0853184866E-04   -1.8825236305E-03   -6.5627289416E-04    3.7067478090E-03    1.9575712747E-03   -1.3557125231E-03   -2.9267515048E-03   -3.5278496339E-03   -4.6279842220E-04    5.5814883019E-03    2.8564371916E-03   -1.3432232802E-03   -3.4899212950E-03   -2.7562541950E-03    1.6910045865E-03    2.3692511936E-03    2.2373045752E-03    2.5902673795E-04   -1.5389849035E-03    1.6905793508E-03    2.2488115482E-03    1.6295167985E-03   -6.1129189848E-03   -6.2035946014E-03   -1.0598087602E-02   -1.1166931447E-02   -3.6046074094E-03    7.5138837063E-03    5.7662518480E-03   -1.0640609940E-02   -8.7561768565E-03    4.4242215780E-03    1.2948734326E-02    8.9035440948E-03   -3.3096563988E-03   -1.4718129865E-02   -1.1272397153E-02   -4.3960064308E-03    1.1183993482E-03    4.8860931702E-03    9.2343261951E-03    5.7193359059E-03    1.9627292225E-03   -2.1322972515E-03   -2.0944398147E-05    8.4196224542E-05   -6.6944694111E-05   -8.4851890393E-05    2.4473476628E-05    3.7769761931E-06   -1.4479483779E-05    5.4739220942E-05   -2.5310294228E-05    1.5724247232E-06   -2.6906660943E-05   -8.3290130565E-05    1.1917883307E-04    1.7100998805E-04   -3.0325892624E-05    1.4219742096E-04    3.3282315131E-05   -5.7172577923E-05   -7.7078717976E-05   -5.6281446303E-05   -5.0015714645E-05    1.2786258373E-04    1.1170863676E-04   -4.5269888002E-05
   -6.5167629324E-04   -1.0022728333E-02   -2.1042491007E-02   -1.0439903303E-02   -6.5097771174E-03    1.0317387333E-03    2.3090349285E-02    2.1821037139E-02    9.5632199002E-04   -1.1647542010E-02   -1.4385877261E-02   -5.0252958822E-03    1.2076269111E-02    8.3590183903E-03   -8.6116421808E-03   -2.7493916554E-03    8.0205644483E-03    9.7492081542E-03    2.8270467947E-03   -4.3735868511E-03   -1.0743021305E-02   -8.0940068047E-03    5.6879118240E-03    1.2472297794E-02   -8.0601400752E-06   -7.9626279985E-03   -7.6498195901E-03    3.2406480748E-03    6.7299393130E-03    6.5309821411E-03   -1.0138749377E-03   -1.3111161455E-02   -1.6149735310E-02    4.1828564227E-03    1.7803901721E-02    1.5177433105E-02    7.9405992758E-03    8.3830978384E-03   -3.7729896308E-03   -1.5976328924E-02   -2.3227195623E-03    1.5718456209E-02    4.8421271690E-04   -1.5722122930E-02   -6.2148086817E-03    8.9035213675E-03    1.7612759579E-02    1.3006005769E-02   -1.2228611285E-03   -6.9581582367E-03   -6.6638536942E-03   -6.3027469160E-03   -8.5890679914E-04    2.7398146951E-03    4.5375901427E-03    6.5969944566E-03    9.5865352805E-03    2.2503817394E-05    1.7658457455E-05    4.5378723040E-06   -2.9631757421E-04   -1.3809741114E-05   -3.9594720092E-05    3.0857848928E-05   -7.8461111280E-06    2.6023452768E-05    2.3763383665E-05   -9.9158946594E-05   -6.9985628991E-05   -8.1606208113E-05    1.4483872016E-04   -3.6127581203E-05   -2.2375823511E-05    1.3467697383E-04   -3.3843287683E-04    2.8065243929E-05   -1.2830243743E-04   -1.6770474210E-05    1.2802430703E-04    3.5470463343E-05   -2.2888411248E-04
    2.6432416512E-03   -8.2077299969E-03   -2.0041341561E-02   -1.0275904058E-02   -7.5737714945E-03   -2.7404843600E-04    2.2442505255E-02    2.1158431702E-02   -3.6828273983E-03   -1.6068328079E-02   -1.6339580025E-02   -2.5845101629E-03    1.2535691709E-02    8.4416940586E-03   -9.3954619406E-03   -2.5196940362E-03    6.9507158538E-03    9.2304145546E-03    4.2148620089E-03   -3.3295450703E-03   -1.1428833003E-02   -9.6724163615E-03    1.8667648551E-03    1.3602683497E-02    1.4341493976E-03   -6.8211322083E-03   -7.2170907789E-03    2.5602074872E-03    6.4024689705E-03    6.1757619425E-03   -1.8032917155E-03   -1.6539264665E-02   -2.5506274081E-02    2.5204630617E-03    2.3751336924E-02    2.8528759669E-02    1.8973074459E-02    2.4742632189E-02    9.2709159756E-03   -1.7673203517E-02   -1.1745040715E-02    1.4243002365E-02    1.3850545080E-02   -1.1174005260E-02   -1.4170944160E-02   -3.3097054086E-03    1.3005985648E-02    2.2556440989E-02    1.7228289727E-02    4.8092083408E-03   -3.2037244261E-03   -9.3376228795E-03   -6.9837926188E-03   -7.6590302705E-03   -1.1632132862E-03    5.9758883701E-03    1.4709428220E-02    6.6789693669E-05   -7.8401021536E-05    2.8639073223E-05   -3.4382787568E-04   -6.5791361783E-05   -3.8646284604E-05    1.1884343718E-04   -9.1859938909E-05    4.0381640282E-05    4.4638595302E-05   -1.2743328991E-04   -2.8804095353E-05   -2.6164975476E-04    3.8806719477E-05   -6.4367680130E-05   -2.6335033089E-04    1.5821097542E-04   -4.2640072392E-04    1.0540180861E-04   -4.2804259667E-05   -1.7326730964E-05    7.7853161795E-05   -1.3169559252E-04   -2.1624864271E-04
    4.4605174549E-03   -4.0261651432E-04   -4.7949612057E-03   -2.7590453016E-03   -3.1308574288E-03   -1.2864161198E-03    5.6999021625E-03    5.3333789234E-03   -6.3209618887E-03   -9.7070594978E-03   -6.6981520945E-03    2.1429212507E-03    4.1234173395E-03    2.3004455157E-03   -3.8170739131E-03   -4.8509924814E-05    9.6197441753E-04    1.9337502822E-03    2.3471357694E-03   -1.6941349310E-04   -4.0666542716E-03   -4.6540806478E-03   -3.5273165507E-03    5.2992536414E-03    2.0766370025E-03   -6.2901218840E-04   -1.5327635328E-03   -2.2582889278E-06    1.3809757422E-03    1.2482915456E-03   -1.4602052045E-03   -8.4055706537E-03   -1.7117484311E-02   -1.0387005437E-03    1.3041224271E-02    2.2947036020E-02    1.7604836386E-02    2.5211016238E-02    1.7063888945E-02   -6.8385346184E-03   -1.4188062758E-02    2.5641138063E-03    1.8859979327E-02    1.9997389587E-03   -1.3145984484E-02   -1.4718184634E-02   -1.2228980880E-03    1.7228288773E-02    2.5830620473E-02    1.4737684374E-02    2.9717266188E-03   -6.2428509913E-03   -9.0360553134E-03   -1.4076924324E-02   -6.8116394857E-03    1.0443357006E-03    1.0106252129E-02    6.1384147061E-05   -1.3321811681E-04    4.2417474976E-05   -1.3173378197E-04   -7.1239294330E-05   -1.1211403403E-05    1.1670905975E-04   -1.1441734432E-04    3.0642384128E-05    3.3968202560E-05   -5.0947941754E-05    4.9361216055E-05   -2.6734096949E-04   -1.1390538999E-04   -3.6196138644E-05   -3.3573939315E-04    6.5116058469E-05   -2.0549792197E-04    1.2229159292E-04    8.1268758405E-05   -4.7573851598E-06   -5.1143576232E-05   -2.0907432200E-04   -2.8282182953E-05
    2.7597711617E-03    3.9988270094E-03    6.2221410805E-03    2.8728080413E-03    9.9500749906E-04   -1.1899684616E-03   -6.7016374118E-03   -6.3676312014E-03   -3.9283074764E-03   -2.0984700483E-04    2.6721068067E-03    3.5194999483E-03   -2.9189498728E-03   -2.4883334125E-03    1.3406542916E-03    1.3990617850E-03   -2.6861721549E-03   -3.2207791710E-03   -2.9090582678E-04    1.2938847469E-03    1.9241919335E-03    7.8481312582E-04   -3.8991652245E-03   -1.9595326793E-03    8.8839033775E-04    2.4501744031E-03    2.0582206267E-03   -7.8650461225E-04   -1.9932949753E-03   -2.2655616196E-03   -6.9896126776E-04    5.2030087273E-04   -2.6694411000E-03   -1.9914172106E-03    1.8566877070E-04    6.5401068814E-03    6.4135050039E-03    1.0330524571E-02    1.0600082319E-02    2.3304949047E-03   -6.9167530968E-03   -4.4106732944E-03    1.0021145853E-02    6.9079033395E-03   -5.0159552540E-03   -1.1272437240E-02   -6.9581778914E-03    4.8092152727E-03    1.4737711829E-02    1.0844429061E-02    4.2220713596E-03   -1.0214451651E-03   -4.7053393276E-03   -8.9253346789E-03   -5.6383057001E-03   -2.1462911181E-03    1.6018786946E-03    1.7133466351E-05   -7.9922022120E-05    1.9533456409E-05    3.8149570315E-05   -3.2507582526E-05    1.0019004158E-05    3.9061190610E-05   -5.7369060584E-05    7.8654385991E-06    1.3892765129E-05    1.6104210107E-05    5.0337399252E-05   -1.1454950945E-04   -1.0129586151E-04    8.9081052265E-07   -1.9340354263E-04   -1.0995792190E-05    1.2306613973E-06    6.9914523972E-05    9.5138511514E-05   -1.4686566711E-05   -8.2738558003E-05   -1.0904293310E-04    8.2566274818E-05
    6.9859740522E-04    4.6868182466E-03    9.5133525520E-03    4.6686120576E-03    2.7405658593E-03   -6.7951421497E-04   -1.0576122869E-02   -1.0006486867E-02   -1.5681475895E-03    4.8064830250E-03    6.4520430523E-03    2.9918847430E-03   -5.1843138949E-03   -4.4002582533E-03    3.2221273946E-03    1.6979946858E-03   -3.0010685259E-03   -4.8879906349E-03   -1.9844422211E-03    1.0206918169E-03    3.5929350507E-03    3.3570613851E-03   -1.9411101450E-03   -4.5873601801E-03   -1.5000458533E-04    2.7921528586E-03    2.8450363758E-03   -7.6225123110E-04   -2.7023418185E-03   -2.9537299271E-03   -4.8080311917E-05    4.4759693020E-03    5.2711894960E-03   -1.6534458596E-03   -5.7411473160E-03   -4.3833806899E-03   -1.8231037496E-03   -1.5784456500E-03    2.8418280418E-03    5.6776454734E-03   -6.9188151948E-05   -5.8628468416E-03    1.1988117576E-03    6.0446383425E-03    1.0749795670E-03   -4.3960264712E-03   -6.6638581017E-03   -3.2037004670E-03    2.9717605774E-03    4.2220957287E-03    3.1122950503E-03    2.2184892876E-03   -4.0158869494E-04   -2.4043411983E-03   -2.6328440655E-03   -2.9489337587E-03   -3.6214855716E-03   -9.5355750431E-06   -1.7465685596E-05   -2.0854294832E-05    9.2915567594E-05   -3.6229854938E-06    2.2709352392E-05    4.8185391725E-06   -7.0410761663E-06   -1.6382114321E-05    2.1293691119E-06    3.6947589628E-05    1.8308850434E-05    1.3782523520E-05   -3.3120567594E-05    1.7343560334E-06   -5.2077252321E-05   -3.9631854362E-05    9.3733073879E-05    5.9605573417E-07    8.0203486684E-05   -3.3462102718E-05   -4.3368661000E-05   -2.6722438569E-05    1.1677521602E-04
   -9.2135679954E-04    5.2355228651E-03    1.2114763583E-02    6.0728839657E-03    4.0713072403E-03   -3.1997422613E-04   -1.3627402917E-02   -1.2875050604E-02    1.7886051882E-04    8.7381369004E-03    9.3893717657E-03    2.6149084450E-03   -6.9145169141E-03   -5.9611841390E-03    4.6533630929E-03    1.9218821639E-03   -3.1633284384E-03   -6.2412323335E-03   -3.3640310382E-03    7.2720620739E-04    4.7479361237E-03    5.3891888414E-03   -3.0804906743E-04   -6.5657353372E-03   -9.9527665386E-04    2.9662703367E-03    3.3852612368E-03   -6.8690461440E-04   -3.1941651838E-03   -3.4468720033E-03    4.3922385726E-04    7.4204719030E-03    1.1243227761E-02   -1.3745070302E-03   -1.0115909092E-02   -1.2811371475E-02   -8.1842437924E-03   -1.0838981001E-02   -3.2286328471E-03    8.1388199198E-03    5.3572436549E-03   -6.8894414950E-03   -5.7157597987E-03    5.1857037290E-03    5.7972810653E-03    1.1183938027E-03   -6.3027370246E-03   -9.3375861117E-03   -6.2428030861E-03   -1.0214110672E-03    2.2185026950E-03    4.7715173832E-03    3.0013668088E-03    2.7585976729E-03   -2.5082823798E-04   -3.5758568677E-03   -7.7398609019E-03   -2.9190049027E-05    3.2058619944E-05   -5.7213176619E-05    1.2869774232E-04    1.7327114666E-05    3.3795829508E-05   -1.6457690479E-05    3.0915398162E-05   -3.7245762393E-05   -5.5622424069E-06    4.9500766435E-05   -1.0946928756E-05    1.1276909605E-04    2.5946002529E-05   -2.4299006342E-06    5.3522560627E-05   -5.9272262641E-05    1.5940302025E-04   -5.5705184540E-05    7.1780266620E-05   -5.2994852307E-05   -6.2408465667E-06    3.4051344714E-05    1.4298119177E-04
   -1.5774386646E-03    1.2675440827E-03    4.1143726081E-03    2.1692806719E-03    1.8485652971E-03    3.3046195352E-04   -4.7535481282E-03   -4.4736624688E-03    1.5117412826E-03    4.6791544888E-03    3.9779602817E-03    7.5612427232E-05   -2.5369823000E-03   -2.2972228041E-03    1.9321698795E-03    5.4268227709E-04   -6.1339240301E-04   -2.1605372899E-03   -1.7577039607E-03   -1.5501135757E-04    1.8053302987E-03    2.6379352855E-03    1.3487222128E-03   -2.8133486472E-03   -8.4395261446E-04    7.2334087877E-04    1.0676892815E-03   -1.4201774949E-04   -9.5278916943E-04   -9.4922051613E-04    5.3751405316E-04    3.8039217927E-03    7.0711348075E-03    2.0522207864E-06   -5.5424448727E-03   -9.4567187097E-03   -6.8831948787E-03   -9.8264097204E-03   -5.7821518419E-03    3.5565287484E-03    5.5774100541E-03   -2.1061620102E-03   -6.9323113162E-03    2.2279419810E-04    5.1036228099E-03    4.8860847560E-03   -8.5889399259E-04   -6.9837552593E-03   -9.0360059098E-03   -4.7053011644E-03   -4.0157340442E-04    3.0013605211E-03    3.4530716847E-03    4.9493971881E-03    2.0479969216E-03   -1.1055259015E-03   -4.8098731509E-03   -2.1474644958E-05    4.7529849062E-05   -3.9371053157E-05    5.7584382001E-05    2.1550622993E-05    1.4902217304E-05   -2.1268817135E-05    3.8023979618E-05   -2.4173551961E-05   -8.7998992574E-06    2.0743118202E-05   -2.4503090340E-05    1.0568565616E-04    4.9766547687E-05   -3.0459835906E-06    1.0605543478E-04   -2.9652176625E-05    9.0758046876E-05   -6.0069559950E-05    4.1900293216E-06   -2.1098488811E-05    2.9101939952E-05    5.6240582045E-05    4.6842105728E-05
   -2.5884530317E-03   -1.1415262976E-03   -2.0829161749E-04    1.2326270822E-04    9.1568483655E-04    9.3401979992E-04   -4.2999730567E-05   -2.7443908295E-06    2.9035343794E-03    3.3195401894E-03    1.4633214914E-03   -1.6727541365E-03   -2.4144230568E-04   -5.1845865606E-04    5.8982796275E-04   -2.0005339225E-04    1.0547493008E-03   -2.4697520196E-05   -1.2843370146E-03   -9.1374773745E-04    2.7196948835E-04    1.5810747627E-03    3.0381561143E-03   -1.0696671893E-03   -1.0185034344E-03   -6.3390883616E-04   -2.2886917840E-04    1.9697378021E-04    3.3285639605E-04    5.2039530279E-04    7.8355944332E-04    2.4807932138E-03    6.4748123924E-03    9.9859277574E-04   -4.1212594503E-03   -1.0254851107E-02   -8.2768472286E-03   -1.2431012079E-02   -9.5647908789E-03    1.4779625207E-03    7.6242030239E-03    6.0520548781E-04   -1.0149941204E-02   -3.2556904867E-03    6.3234020201E-03    9.2343131856E-03    2.7398251651E-03   -7.6589976044E-03   -1.4076876860E-02   -8.9253044846E-03   -2.4043275940E-03    2.7585947436E-03    4.9493894010E-03    8.1984202839E-03    4.3878424367E-03    2.8213820796E-04   -4.3565499121E-03   -2.3376138531E-05    7.4390329456E-05   -4.0896476411E-05    2.7208601055E-05    3.1771700753E-05    6.8230102708E-06   -3.0915784893E-05    5.5857950423E-05   -2.3607271498E-05   -1.4003591378E-05    7.9469530489E-06   -4.2312058924E-05    1.3712201252E-04    8.3594792941E-05   -4.9100642042E-06    1.7972340896E-04   -1.9014643916E-05    7.3648420533E-05   -8.4600911958E-05   -4.1595884285E-05   -6.1376267034E-06    6.4596883479E-05    9.0058951013E-05   -4.8221661657E-06
   -1.3796159025E-03   -3.3036210054E-03   -5.9448196214E-03   -2.8083546866E-03   -1.2650198217E-03    8.5508919396E-04    6.5090087886E-03    6.1803993673E-03    1.9268298440E-03   -1.9360860961E-03   -3.5547597249E-03   -2.4884692016E-03    3.1977760322E-03    2.5081576938E-03   -1.7769659086E-03   -1.1201935729E-03    2.2633311834E-03    2.9995240479E-03    7.7725849994E-04   -8.9650562892E-04   -2.0124301369E-03   -1.4621872432E-03    2.1992699044E-03    2.3043074334E-03   -1.2380840711E-04   -1.6489547000E-03   -1.6647420268E-03    2.3673059923E-04    1.7355100776E-03    2.1022839730E-03    4.7444926329E-04   -1.6435962376E-03   -7.7326353055E-04    1.2042946888E-03    1.7512895799E-03   -1.1861748469E-03   -1.9162154313E-03   -3.5387531074E-03   -5.0071908906E-03   -2.6005267133E-03    2.7890782660E-03    3.4346272996E-03   -4.3242094338E-03   -4.4493930266E-03    1.7608810745E-03    5.7193197672E-03    4.5375934738E-03   -1.1631818701E-03   -6.8115993444E-03   -5.6382792458E-03   -2.6328393015E-03   -2.5084228955E-04    2.0479863900E-03    4.3878335682E-03    3.1608986287E-03    1.8791784937E-03    6.3422623037E-04    5.8919453747E-08    3.6240337069E-05   -2.2994894294E-06   -3.5649864199E-05    1.3899268877E-05   -1.0524536524E-05   -9.3632605563E-06    2.4027264583E-05   -5.5826412142E-07   -9.6196279843E-06   -1.7280044535E-05   -2.1190789324E-05    4.5196378786E-05    3.8846797146E-05   -4.8813673374E-06    1.0812189394E-04    1.0740715212E-05   -1.2658286907E-05   -3.8879333051E-05   -5.9971857316E-05    2.5717915954E-05    4.8756665362E-05    3.9978403865E-05   -6.8074130895E-05
   -6.1946643011E-05   -5.7774009130E-03   -1.2455411373E-02   -6.1531908894E-03   -3.7952490684E-03    7.1813083436E-04    1.3997498346E-02    1.3243061431E-02    1.0347862446E-03   -7.7104765735E-03   -9.2560864829E-03   -3.5695549954E-03    7.0671758768E-03    6.0576682953E-03   -4.3219954099E-03   -2.3453214953E-03    3.5781398469E-03    6.5439795599E-03    3.2769183073E-03   -7.2256952173E-04   -4.5485078031E-03   -4.9056755354E-03    1.2388185413E-03    6.0839218117E-03    8.7599392945E-04   -2.8014814659E-03   -3.2991995483E-03    2.5096812965E-04    3.3442930596E-03    3.9467875619E-03    1.9054168448E-04   -6.2149715217E-03   -8.8968210611E-03    1.3962869686E-03    8.2997514076E-03    8.8440736612E-03    5.1010355874E-03    6.2577742789E-03   -3.8322180656E-05   -7.1670611036E-03   -2.4739014018E-03    6.6162092354E-03    2.0390850783E-03   -5.8602488472E-03   -3.2133482163E-03    1.9627038022E-03    6.5969880791E-03    5.9759054964E-03    1.0443623113E-03   -2.1462746755E-03   -2.9489361054E-03   -3.5758763497E-03   -1.1055487156E-03    2.8212059402E-04    1.8791748061E-03    3.6985153968E-03    6.1943198700E-03    2.7692027141E-05   -4.0121279325E-06    3.9889797998E-05   -1.1005179458E-04   -6.0721782581E-06   -3.0150733694E-05    1.5314438405E-05   -1.1009556992E-05    2.5019108877E-05   -5.3226467930E-06   -4.8666261144E-05    3.7316933046E-07   -5.6329935122E-05   -8.5220091793E-06   -7.1649987692E-06    3.1655526910E-05    4.5291403584E-05   -1.1113029089E-04    1.0654312601E-05   -8.2231587764E-05    6.2831451627E-05    3.4496143120E-05   -1.5303705857E-05   -1.4241560601E-04
    1.4306613348E-03   -9.2690357774E-03   -2.1328190792E-02   -1.0687881856E-02   -7.1381506864E-03    6.3445529741E-04    2.4191675044E-02    2.2861765960E-02    1.8898873162E-04   -1.5167858006E-02   -1.6876972064E-02   -5.2862557207E-03    1.2310043956E-02    1.0860761745E-02   -7.6653128053E-03   -4.1065736126E-03    5.4720675345E-03    1.1399486094E-02    6.6002035590E-03   -5.1616687904E-04   -7.9391341089E-03   -9.4129047182E-03    2.4371924556E-04    1.1071436810E-02    2.1558741207E-03   -4.3735624709E-03   -5.5151170907E-03    2.1158145780E-04    5.5673981494E-03    6.5564237896E-03   -4.7226001547E-05   -1.2078537206E-02   -1.9194960553E-02    1.7013921404E-03    1.6666467526E-02    2.1253157289E-02    1.3675502529E-02    1.8136354660E-02    5.6645948927E-03   -1.3122736703E-02   -8.7294083374E-03    1.0916473334E-02    9.5293043688E-03   -8.0601922677E-03   -9.2005452098E-03   -2.1323352946E-03    9.5865191832E-03    1.4709432966E-02    1.0106267499E-02    1.6018788158E-03   -3.6215036207E-03   -7.7398959500E-03   -4.8099039490E-03   -4.3565833668E-03    6.3420445428E-04    6.1943085669E-03    1.3244611349E-02    6.3855008888E-05   -4.9915416975E-05    9.1801874707E-05   -2.0711888499E-04   -2.9719948487E-05   -5.5712606144E-05    4.7033342779E-05   -5.2396113689E-05    5.6440572550E-05   -1.8435868906E-06   -9.0930277555E-05    2.5372075290E-05   -1.7748227656E-04   -6.4949486385E-05   -1.2641406040E-05   -4.9074723985E-05    8.9148349548E-05   -2.3362668775E-04    6.6170605721E-05   -1.1605849713E-04    1.1402588654E-04    2.3621943048E-05   -8.2317093724E-05   -2.4322347941E-04
    8.3840501533E-06   -4.2647241762E-05   -1.0108946116E-04   -5.2872440279E-05   -4.1076453830E-05   -2.5941169904E-06    1.2151546586E-04    1.1453224387E-04   -3.7980798003E-06   -7.7055505018E-05   -9.7668256444E-05   -3.4740341138E-05    6.7700855542E-05    5.8576337367E-05   -3.0618772322E-05   -3.8515117103E-05    2.8199383101E-05    6.0998882031E-05    4.7095408589E-05    1.0496686831E-05   -4.4062879810E-05   -4.5596489042E-05   -4.2102181026E-06    5.2758847336E-05    1.7801032012E-05   -1.1437650228E-05   -2.4588380216E-05   -1.4896133608E-05    3.1653207532E-05    4.5895456474E-05    1.1246994788E-05   -5.9470013537E-05   -1.2325909334E-04   -8.6694193902E-06    9.3698798188E-05    1.1350571090E-04    7.9721274309E-05    1.0468576220E-04    4.9683784186E-05   -5.8747631005E-05   -3.8128530321E-05    3.7802501804E-05    5.7715555561E-05   -2.8344782916E-05   -4.1692506494E-05   -2.0973989645E-05    2.2499609799E-05    6.6812549179E-05    6.1413336681E-05    1.7153069482E-05   -9.5374501340E-06   -2.9204831649E-05   -2.1488947953E-05   -2.3393738334E-05    5.2952888441E-08    2.7697855372E-05    6.3875792407E-05    8.0535807913E-07   -2.0223415117E-07   -9.8263039904E-08   -1.4208816385E-06   -3.8025166065E-07   -1.0355307809E-07    1.2052219581E-06   -4.8075430824E-07   -2.0699710405E-09   -4.7498262314E-08   -9.5122742374E-07   -6.3782371079E-08   -1.0043469196E-06   -4.0189043109E-07   -9.5003693796E-07   -2.5202755698E-07    4.4521139087E-07   -1.0142302740E-06   -3.1163666450E-07    3.4889614322E-08    5.9844983238E-07    8.8566285808E-07   -1.4153916714E-06   -1.1180771870E-06
   -2.1378400392E-05    2.5750126723E-06    2.4487200031E-05    1.0598668751E-05    3.8661040974E-06   -4.5979943604E-06   -2.2766675443E-05   -2.2102452029E-05    5.2312590862E-05    7.1741283512E-05    3.3444015210E-05   -2.4380210801E-05   -2.5122736676E-05    8.4546603996E-07    3.4256700987E-05   -2.1621402876E-05   -1.0108642992E-05    3.6330940207E-06    8.0094580964E-06    1.6896027546E-05    1.7217523331E-05    1.7006025807E-05    1.7219117714E-05   -2.0645144958E-05   -1.2821838853E-05   -4.6796087747E-06    1.1603591223E-06    3.8248571476E-06   -2.3803404788E-06   -1.7824752870E-06    9.3176141607E-06    3.9963959506E-05    7.6005684369E-05    2.7174761573E-06   -5.4756882339E-05   -1.1116895189E-04   -8.6462079466E-05   -1.2642101450E-04   -8.8371937742E-05    2.5245470813E-05    7.5075234406E-05   -4.7155818422E-06   -9.7568977604E-05   -2.2540376112E-05    6.3089605288E-05    8.4177762420E-05    1.7660801066E-05   -7.8372757848E-05   -1.3317850564E-04   -7.9893534269E-05   -1.7462156548E-05    3.2049459564E-05    4.7519442661E-05    7.4379771594E-05    3.6240380488E-05   -4.0011389106E-06   -4.9892694752E-05   -1.9303641156E-07    9.1803316619E-07   -5.0956830513E-07   -2.4842176840E-07    2.9850799939E-07    7.3672793685E-08   -3.1362080747E-07    5.7197540764E-07   -2.2710813488E-07   -1.1552659838E-07   -6.8979513004E-08   -5.9893955723E-07    1.3451742147E-06    1.3738175652E-06   -1.5046871929E-07    1.4844055156E-06    5.6865638578E-08    1.7562845998E-07   -6.7589906103E-07   -3.8125534417E-07   -3.0907292963E-07    6.2589764837E-07    1.0165365247E-06    2.7780021105E-08
    1.1280703004E-05   -6.0730200800E-05   -1.3947649754E-04   -6.8211674917E-05   -4.2044732766E-05    8.0870416207E-06    1.6457279918E-04    1.5571769127E-04    6.6762398324E-05   -9.0330715996E-05   -9.8920835301E-05   -5.6252792855E-05    4.2146958034E-05    1.2326262946E-04   -9.5987152183E-06   -4.0359176553E-05   -3.5287134590E-05    1.0841775843E-04    1.0002159036E-04    6.6991206865E-05    4.3341708968E-05   -6.6098330410E-05   -7.7441747478E-05    1.6783991626E-05    1.8722280196E-05    6.9753520614E-06   -1.4508588581E-06   -1.2427580051E-05    3.0836358590E-06    1.0933571890E-05    3.0062138934E-06   -1.0363444310E-05   -2.1591663955E-05    1.2230865150E-05   -1.2540665094E-05    8.1066292013E-05    4.6354004537E-05    8.9309168122E-05    2.9567864180E-05   -2.0992570917E-05   -7.6976959210E-05    1.9130534021E-05    6.4348607114E-05    2.0736854773E-05   -2.7277790595E-05   -6.6964719313E-05    4.5397403266E-06    2.8669015102E-05    4.2454344694E-05    1.9559585502E-05   -2.0848563537E-05   -5.7222463216E-05   -3.9381700887E-05   -4.0903355783E-05   -2.2983777035E-06    3.9900356869E-05    9.1823353938E-05   -9.2600406930E-08   -5.1099002182E-07    3.5820232913E-06    1.2433215421E-06    4.8106732825E-07   -1.1382952505E-06   -2.3658961199E-06    1.1915056231E-07    1.5650899576E-06   -5.4717008638E-07    5.1063560239E-07    1.7787796314E-06   -1.2371277849E-06   -3.2821672863E-06    2.3626518189E-06    1.3568013935E-06   -3.1990039279E-07    3.8396347213E-07    2.0284716552E-06   -3.1175106826E-06    3.1149530062E-06   -2.7551819420E-06    1.2447523465E-06   -2.9699096305E-06
   -2.2318889210E-05    1.4863201076E-04    3.4017518862E-04    1.8720446808E-04    1.6995603856E-04    4.2563890591E-05   -4.0464040276E-04   -3.7828081901E-04   -1.2580445898E-05    1.7767757682E-04    2.6935861974E-04    8.9388144081E-05   -2.0417945846E-04   -1.7296263111E-04    1.1670557311E-04    1.0870385670E-04   -1.1833891960E-04   -1.9290391321E-04   -1.1695258729E-04    2.3473053566E-05    2.1482226404E-04    1.6242943807E-04   -6.1583220719E-05   -2.4279907678E-04    9.2043332285E-07    1.6141864496E-04    1.5493667504E-04   -6.9609965598E-05   -1.3268783264E-04   -1.2519783327E-04    2.3350110412E-05    2.8643509726E-04    4.3869226749E-04   -5.0802321816E-05   -4.3097163296E-04   -4.1420729899E-04   -2.5928738264E-04   -3.1007266506E-04   -5.6190541252E-05    3.3433614363E-04    9.9562384960E-05   -2.8405809499E-04   -1.2610998166E-04    2.8197259109E-04    1.8313677203E-04   -8.4868130073E-05   -2.9631620500E-04   -3.4379689679E-04   -1.3169116884E-04    3.8173787966E-05    9.2921197916E-05    1.2869037222E-04    5.7573917035E-05    2.7198101758E-05   -3.5649054385E-05   -1.1004025626E-04   -2.0709557307E-04   -1.4131894242E-06   -2.4713737662E-07    1.2424259010E-06    1.0169260831E-05    1.2592239684E-06    5.1341946100E-07   -2.9831554257E-06    1.2857206075E-06   -1.4583198416E-07   -9.6829307279E-07    4.0089442161E-06    2.7287953648E-06    3.6966946382E-06   -4.8120162394E-06    2.5851696668E-06    4.2138663004E-06   -4.2987250156E-06    1.0369733992E-05   -7.7801426656E-07    8.8187834517E-07    1.4683364819E-06   -3.9450568318E-06    1.8364550830E-06    4.8217279376E-06
   -1.1455363121E-05    5.0376764043E-06    2.1536399767E-05    1.3267803511E-05    1.5989855819E-05    7.2529392169E-06   -2.6440027876E-05   -2.4558496902E-05    2.9194333362E-05    3.4108097261E-05    3.0985299569E-05   -6.0174704381E-06   -2.4441593015E-05   -4.2300565031E-06    1.9632121326E-05    4.1180114951E-06   -1.6583229678E-05   -5.1205418889E-06   -2.8846631744E-06    1.0432932733E-05    3.2814157354E-05    1.2405732264E-05   -4.0240529852E-06   -2.7676545777E-05   -3.2102352878E-06    1.3606109480E-05    1.5130925879E-05   -4.9982611264E-06   -1.4281298693E-05   -1.3277530355E-05    5.4380996803E-06    4.6468223519E-05    8.6400840635E-05    1.5724550155E-06   -7.5011284418E-05   -8.5618575355E-05   -6.4207933901E-05   -8.3375661768E-05   -4.9954041625E-05    4.1194803667E-05    3.2347875677E-05   -2.3075704954E-05   -5.3246330565E-05    1.7725475039E-05    4.2225509901E-05    2.4452353836E-05   -1.3807484341E-05   -6.5761091738E-05   -7.1199415581E-05   -3.2485228858E-05   -3.6195796341E-06    1.7315525858E-05    2.1540844652E-05    3.1764776952E-05    1.3900930912E-05   -6.0603905303E-06   -2.9697570585E-05   -3.7336421066E-07    2.9659049939E-07    4.8155503363E-07    1.2592774848E-06    4.3139408174E-07   -1.0225454991E-07   -1.0138142603E-06    5.0339474272E-07    1.5364132856E-07   -2.4367396166E-07    6.5811346596E-07    3.6066367615E-07    9.5880351775E-07   -3.1232429878E-07    7.4663653481E-07    1.4310527694E-06   -5.0699346310E-07    1.3273916489E-06   -3.1694790726E-08   -6.3384633717E-07    4.2165007172E-07   -7.0855108715E-07    1.0797524305E-06    2.5312211728E-07
   -2.6731979621E-06    4.5610391170E-05    1.0036492990E-04    5.0581795179E-05    3.4583537297E-05   -1.9588014787E-06   -1.1747238328E-04   -1.1081870875E-04   -3.1730081208E-05    5.5858417933E-05    7.2459259531E-05    3.6857114728E-05   -4.5023576594E-05   -6.9261621784E-05    1.9803481607E-05    2.7822704918E-05   -4.8378323123E-06   -6.7046629582E-05   -5.0307444247E-05   -2.0639568153E-05    7.8343890335E-06    4.2162207157E-05    1.7457090672E-05   -3.3123206050E-05   -6.3431899739E-06    1.6191789067E-05    1.8771220370E-05   -1.9799262905E-06   -1.8005014026E-05   -2.1384720367E-05   -2.8273582980E-07    3.4686125062E-05    4.8592455064E-05   -1.3791037664E-05   -3.9088879754E-05   -6.4851531317E-05   -3.5937790102E-05   -5.2293800574E-05   -3.0942169451E-06    4.4683350095E-05    3.1579960850E-05   -4.1743779172E-05   -2.4697486874E-05    2.8649896647E-05    2.3053720852E-05    3.7591865590E-06   -3.9593213557E-05   -3.8617673566E-05   -1.1169532432E-05    1.0044062924E-05    2.2716144926E-05    3.3785603851E-05    1.4895827656E-05    6.8161167624E-06   -1.0523784267E-05   -3.0141250197E-05   -5.5691939755E-05   -9.8619478819E-08    7.3397134127E-08   -1.1391908916E-06    5.1077999549E-07   -1.0087322290E-07    4.9357399231E-07    6.2413160967E-07    2.0709807824E-09   -5.8736185580E-07    1.5721581514E-07    1.9486101530E-07   -3.7361159745E-07    6.5992292357E-07    6.8531187569E-07   -6.3120283269E-07   -5.3994336310E-07   -2.6934059282E-07    7.6888014069E-07   -6.8864503393E-07    1.3976818070E-06   -1.1010892881E-06    5.8568770361E-07   -3.6844373804E-07    1.6839870746E-06
    1.1133176673E-05   -2.2064111116E-05   -6.0323007204E-05   -3.3461915916E-05   -3.0444942212E-05   -6.0330881172E-06    6.9607654299E-05    6.5536128295E-05   -8.3311363419E-05   -8.3487458380E-05   -8.3872288210E-05    7.0303910768E-06    7.9833511168E-05   -9.1994652625E-06   -5.7671158216E-05   -1.1647828019E-05    7.5762593028E-05    6.8158633171E-06   -1.2318826802E-05   -4.7169746802E-05   -1.1000780113E-04   -3.1115867284E-05    4.3994567736E-05    7.9602434747E-05    1.7009127735E-05   -2.4753904188E-05   -3.9487286575E-05   -1.1006794338E-05    4.8844712842E-05    6.2129064005E-05    6.4282718421E-06   -1.0981845533E-04   -2.0422911151E-04   -1.3745784058E-05    1.8360040111E-04    1.6267776896E-04    1.2340270894E-04    1.4451340856E-04    8.2719334536E-05   -9.5883961602E-05   -3.3739668669E-05    5.3859466084E-05    7.9274588695E-05   -6.1049384276E-05   -7.6111662847E-05   -1.4495154974E-05    3.0860548978E-05    1.1887308623E-04    1.1674593653E-04    3.9084934692E-05    4.8250590764E-06   -1.6468265506E-05   -2.1284022840E-05   -3.0924165752E-05   -9.3634675534E-06    1.5323301920E-05    4.7053895067E-05    1.2129838446E-06   -3.1277565344E-07   -2.3667958000E-06   -2.9838844594E-06   -1.0117412601E-06    6.2297343563E-07    4.1425068255E-06   -1.0278971316E-06   -1.0897589734E-06    4.7823904099E-07   -1.6599340112E-06   -1.1936927243E-06   -1.0841892367E-06    1.2704886499E-06   -2.9592629112E-06   -2.1523740632E-06    9.6010406541E-07   -2.1697426349E-06   -1.9118444381E-06    2.4059233014E-06   -1.4982995652E-06    3.0761900217E-06   -3.8534247674E-06    4.4707032583E-07
   -1.8766777505E-05    1.1198493852E-05    4.1331939753E-05    2.3292443039E-05    2.3429316592E-05    7.3695835997E-06   -4.9600974238E-05   -4.6474473822E-05    3.6485514537E-05    6.0421353043E-05    5.0981490431E-05   -5.8516203194E-06   -3.6069804777E-05   -1.6749025271E-05    2.8260415945E-05    5.7407143003E-06   -1.6720151699E-05   -1.6182127856E-05   -1.3164037377E-05    6.6586151902E-06    3.5867117252E-05    2.4829158237E-05    7.9354601658E-06   -3.6745255513E-05   -8.9418487837E-06    1.2257285048E-05    1.6705489236E-05   -2.1244718633E-06   -1.6577068233E-05   -1.6879782817E-05    6.6412264238E-06    5.9684447391E-05    1.1406163040E-04    2.5042721693E-06   -9.2805878314E-05   -1.2631811068E-04   -9.4768938885E-05   -1.2920806087E-04   -7.9777327105E-05    5.1281776586E-05    5.9846257532E-05   -2.5563274981E-05   -8.8183762228E-05    1.0050016363E-05    6.3007046765E-05    5.4721134444E-05   -7.8431233015E-06   -9.1830778571E-05   -1.1438058870E-04   -5.7342822439E-05   -7.0373865692E-06    3.0906274134E-05    3.8016193498E-05    5.5846167743E-05    2.4029422401E-05   -1.1000280493E-05   -5.2372135346E-05   -4.7269656732E-07    5.7198247584E-07    1.1956657601E-07    1.2846038329E-06    5.0438428985E-07    3.4472590888E-09   -1.0279112680E-06    7.1164998526E-07    1.8987188022E-08   -2.4414147219E-07    7.2303987469E-07    1.3844572164E-07    1.4441269084E-06    2.3977231868E-07    6.2348234558E-07    1.7569510295E-06   -5.3369003107E-07    1.4799151931E-06   -3.4301136702E-07   -5.3101017588E-07    1.1414931033E-07   -3.9174151454E-07    1.4082204839E-06    5.5606490341E-07
    8.0383306583E-06   -3.5573709459E-05   -8.2920555916E-05   -4.2212213618E-05   -3.0545094479E-05   -5.4974896738E-07    9.7888240850E-05    9.2231869286E-05    3.3914308592E-05   -4.8439861848E-05   -5.9156694643E-05   -3.0904948342E-05    2.9217650324E-05    6.8422478748E-05   -1.0712619142E-05   -2.4771948277E-05   -1.1962347497E-05    6.1433818288E-05    5.3565017248E-05    2.9923815391E-05    8.2127201649E-06   -4.0559722415E-05   -3.2850208171E-05    2.3314485706E-05    6.9995283134E-06   -9.3260889251E-06   -1.1082179654E-05    2.4853112346E-06    8.5387820032E-06    9.4459715504E-06   -2.6431106806E-06   -2.3175687584E-05   -3.6954497273E-05    1.0037078539E-05    2.0941454749E-05    6.6208519512E-05    3.8806026794E-05    6.3262364062E-05    1.7035841468E-05   -3.3439940901E-05   -4.4431924345E-05    2.9887352598E-05    3.9248549242E-05   -1.0815369475E-05   -2.6510436174E-05   -2.5328772506E-05    2.6022852981E-05    4.0410905634E-05    3.0680228247E-05    7.8881890954E-06   -1.6374629104E-05   -3.7254539071E-05   -2.4184602577E-05   -2.3616323834E-05   -5.5989182548E-07    2.5030410919E-05    5.6465670696E-05    5.7010031680E-09   -2.2801690266E-07    1.5648324734E-06   -1.4633584540E-07    1.5034855999E-07   -5.8831606196E-07   -1.0900427109E-06    1.5051213819E-08    8.5807064898E-07   -1.4747685383E-07   -6.6097709419E-09    6.3608392538E-07   -9.8009493695E-07   -1.0754973778E-06    1.0409106861E-06    1.2168299518E-07    1.8439705925E-07   -6.3642218894E-07    1.2137542777E-06   -1.6101638294E-06    1.3174366028E-06   -1.1301718763E-06    6.7717234566E-07   -1.7107068667E-06
    6.0472517678E-06    1.3594108697E-05    2.4627705626E-05    1.0470319439E-05    1.5436864570E-06   -7.4583914158E-06   -3.0034487150E-05   -2.8790752623E-05   -2.7538209107E-05    5.7492213764E-06    1.6275334108E-05    2.3177139593E-05   -7.3865139433E-06   -2.5300748127E-05   -7.6212597664E-06    1.4579269510E-05    6.9362811056E-06   -2.4526184149E-05   -2.3193441877E-05   -2.1444208306E-05   -2.0389416697E-05    6.7778212884E-06    1.3694842576E-05    1.0148508614E-05   -9.0928355006E-06   -1.7928066639E-05   -1.0179971164E-05    1.9873534475E-05    3.0827927244E-06   -7.7339197074E-06   -1.4154379176E-05   -2.6423971969E-05   -3.3057163876E-05    7.4375028836E-06    4.2173915115E-05    3.4843234854E-05    2.5480495325E-05    2.9311709808E-05    1.5244480452E-05   -2.7107436017E-05   -1.0193777366E-05    2.0129725198E-05    1.8271740397E-05   -2.3324641691E-05   -2.6023159943E-05    1.5534829736E-06    2.3764598384E-05    4.4665863384E-05    3.4007581487E-05    1.3917683541E-05    2.1325154679E-06   -5.5728739801E-06   -8.8111023446E-06   -1.4011605700E-05   -9.6188625998E-06   -5.3111498710E-06   -1.8207899461E-06   -3.9585924229E-08   -1.1557102703E-07   -5.4545251529E-07   -9.6451764756E-07   -2.4462715808E-07    1.5924640624E-07    4.8048167791E-07   -2.4518453565E-07   -1.4756672086E-07    3.9049549294E-07   -2.5770129712E-07   -5.1873272326E-07   -5.2061387255E-07    9.1401035417E-07   -3.9291180548E-07   -1.5685917427E-06    4.9159590779E-07   -1.3581786816E-06    2.4055890768E-07    5.4852616985E-07   -1.0466086601E-06    4.6878987563E-07   -2.4338618520E-07    2.2450804931E-07
   -8.9675578240E-06    6.7883154357E-05    1.5628204413E-04    8.6112032217E-05    7.7745999899E-05    1.8084894714E-05   -1.9034986884E-04   -1.7817585318E-04   -1.1505202975E-05    8.7091603098E-05    1.3694134948E-04    5.4432382572E-05   -9.6403148709E-05   -9.2244226509E-05    4.2979487260E-05    6.6253544917E-05   -4.5189521628E-05   -9.7717805493E-05   -7.3049545599E-05   -1.0269071806E-05    8.5034253832E-05    7.2187987302E-05   -1.2299354938E-05   -9.8489253407E-05   -9.0209994276E-06    5.4455599569E-05    6.0421658994E-05   -1.0213905563E-05   -5.8711262118E-05   -6.6490157753E-05   -3.1289136987E-06    1.1571989329E-04    2.0620972846E-04   -5.7699624862E-06   -1.8054315890E-04   -1.7796922463E-04   -1.1554817253E-04   -1.4120835850E-04   -3.8504849037E-05    1.3073309941E-04    3.5784428472E-05   -1.0222361445E-04   -5.9351349671E-05    1.0314865825E-04    6.3190319982E-05   -2.6922491678E-05   -9.9155703303E-05   -1.2740521403E-04   -5.0908555759E-05    1.6129022496E-05    3.6954270081E-05    4.9490921450E-05    2.0728958591E-05    7.9392689125E-06   -1.7281875197E-05   -4.8656015292E-05   -9.0911205548E-05   -9.4231443136E-07   -7.1163584887E-08    5.1168876327E-07    4.0086624981E-06    6.5905050651E-07    1.9617267012E-07   -1.6585375380E-06    7.2238556189E-07   -1.1573662471E-08   -2.5736404330E-07    2.1925739106E-06    1.1993058799E-06    1.7334482753E-06   -1.3261486565E-06    1.4631060185E-06    1.4317717057E-06   -1.5975319573E-06    3.8103481652E-06    1.3438655891E-08    2.9468915526E-07   -7.4611853718E-08   -2.1033541198E-06    1.3744688488E-06    2.5289512728E-06
    7.6519720782E-06   -6.3719231914E-06   -2.0146097155E-05   -4.3458153422E-06    1.1574045163E-05    1.7801081489E-05    1.9732468473E-05    2.0042748044E-05    5.5386679611E-06   -4.4092695471E-05   -1.8613043281E-05   -5.3595397354E-06    2.4671853565E-06    2.4332670130E-05   -8.6123013161E-07    8.0038873500E-06   -2.3812677248E-05    1.6048789409E-05    1.9800944125E-05    2.5264197487E-05    4.6971205278E-05   -9.2230821174E-06   -4.7584956740E-05   -2.6012868652E-05    1.9956908870E-05    4.2466141510E-05    2.9683949166E-05   -3.1396023223E-05   -1.9645612488E-05   -8.3559954824E-06    9.6862285452E-06    3.6770379912E-05    4.3919028940E-05   -1.1011690577E-05   -6.8226302039E-05   -1.2733825703E-06    4.9611722941E-06    2.9104560233E-05    3.9258767831E-05    4.9537312026E-05   -4.5371223686E-05   -4.8163525763E-05    4.2331615607E-05    7.8117254759E-05   -1.9298188549E-06   -8.3306909447E-05   -6.9985840028E-05   -2.8772403592E-05    4.9400555603E-05    5.0365653852E-05    1.8315983251E-05   -1.0959692905E-05   -2.4514225775E-05   -4.2320519552E-05   -2.1192333220E-05    3.8476116829E-07    2.5396680683E-05   -5.6803034576E-08   -6.0051677419E-07    1.7781848934E-06    2.7260609835E-06    3.6239639338E-07   -3.7417301398E-07   -1.1944449820E-06    1.4117404444E-07    6.3459354623E-07   -5.1892053526E-07    1.1979780692E-06    1.7753848789E-06   -9.0803066222E-08   -3.0527862223E-06    1.3295928864E-06    1.4309437172E-06   -1.1516107179E-06    2.6561504884E-06    5.5593868566E-07   -8.4707253944E-07    1.8812553148E-06   -2.1500092475E-06    1.6590363505E-07    7.4296814223E-09
   -4.7623837864E-05    6.9017140029E-05    1.9057718499E-04    1.0280752198E-04    9.0802466435E-05    1.9611446859E-05   -2.2521781309E-04   -2.1135337628E-04    4.0115180483E-05    1.8371304590E-04    1.8160966553E-04    2.3755381460E-05   -1.1660402033E-04   -1.1615466798E-04    8.1625533565E-05    3.9790559547E-05   -2.8780837967E-05   -1.0511211969E-04   -8.3239685875E-05   -8.5571663753E-06    8.1629495793E-05    9.9898002996E-05    4.0074178901E-05   -1.1849224387E-04   -2.0261309723E-05    5.4281818937E-05    6.0319847721E-05   -2.1293345787E-05   -5.2272226427E-05   -4.8355673601E-05    2.3783561339E-05    1.7192955097E-04    3.0325340800E-04   -1.4434084770E-05   -2.4774476973E-04   -3.5724269964E-04   -2.5028567130E-04   -3.4738397990E-04   -1.7503171762E-04    1.7278850212E-04    1.7273628028E-04   -1.1520626279E-04   -2.2307558593E-04    6.6019634150E-05    1.7137972123E-04    1.1916313461E-04   -8.1602724504E-05   -2.6161833765E-04   -2.6730373324E-04   -1.1452581080E-04    1.3787701476E-05    1.1275988519E-04    1.0567396335E-04    1.3711305005E-04    4.5193676717E-05   -5.6321775397E-05   -1.7745815080E-04   -9.9869034508E-07    1.3456285986E-06   -1.2357545358E-06    3.6972873567E-06    9.5801995798E-07    6.6217464817E-07   -1.0841700516E-06    1.4418479208E-06   -9.8178322552E-07   -5.1878825906E-07    1.7325667706E-06   -9.1455359535E-08    4.7411868791E-06    9.7398700776E-07    2.7016959097E-07    4.3483689796E-06   -1.6981476960E-06    4.7741034576E-06   -2.2055612118E-06    7.8106368731E-07   -7.9833633347E-07    3.2192593518E-08    1.9760095014E-06    3.3233041742E-06
   -1.6905485799E-05    2.3902713920E-05    6.8015619377E-05    2.4285963505E-05   -8.9072004977E-06   -3.3346284304E-05   -7.7270779987E-05   -7.5700212179E-05    1.2533164730E-05    1.3383176629E-04    8.2441914997E-05    1.6311202162E-05   -3.5234110010E-05   -6.4714966744E-05    1.6628885162E-05   -2.9435351702E-06    3.7063115217E-05   -4.4745567366E-05   -5.4743018582E-05   -5.4619082852E-05   -7.8104213942E-05    2.0950722161E-05    1.0289705176E-04    4.4864705812E-05   -4.5521301635E-05   -8.4727122636E-05   -5.2727051571E-05    7.3580166015E-05    2.5363758046E-05   -4.7706208575E-06   -2.4559087601E-05   -3.9880336715E-05   -1.0806921974E-05    2.8469405270E-05    8.2399371539E-05   -4.7374655760E-05   -4.8537480672E-05   -1.0640863545E-04   -1.0711422598E-04   -7.4524822038E-05    9.1501663273E-05    9.0735500348E-05   -1.0904720330E-04   -1.4504022427E-04    8.4317049256E-06    1.7099162488E-04    1.4484108397E-04    3.8834471225E-05   -1.1386527295E-04   -1.0127148533E-04   -3.3115814738E-05    2.5936503887E-05    4.9757832604E-05    8.3586219222E-05    3.8842506752E-05   -8.5126720953E-06   -6.4928368642E-05   -3.9604806404E-07    1.3731258920E-06   -3.2850026418E-06   -4.8129886209E-06   -3.1496275455E-07    6.8475449812E-07    1.2715064698E-06    2.3867573890E-07   -1.0758477583E-06    9.1411132837E-07   -1.3267433945E-06   -3.0528639724E-06    9.7555008834E-07    6.7769074719E-06   -1.7954625882E-06   -2.4918725379E-06    2.2233104562E-06   -5.0044165135E-06   -6.9297682699E-07    1.3344931642E-06   -4.1264226457E-06    3.2121416806E-06    9.6861518048E-07    9.5828753960E-07
   -1.0728770974E-06    1.0852594622E-05    2.7054410427E-05    1.7341633746E-05    2.0825366734E-05    8.7694535175E-06   -3.3576085421E-05   -3.1152272521E-05    4.6152305549E-05    2.6807148852E-05    4.7747179865E-05    4.9439309499E-06   -4.8047147952E-05    1.2835384541E-05    2.6962556220E-05    2.1739895086E-05   -5.5462994899E-05   -5.1308624615E-07    9.8409836191E-06    3.1965601503E-05    8.3843049112E-05    1.2348946395E-05   -4.8747874548E-05   -5.4049130968E-05   -5.9398445046E-06    2.3766047364E-05    3.1811599697E-05    4.8370336064E-06   -3.7349137757E-05   -4.7291331853E-05   -9.7529492654E-06    6.6710506675E-05    1.3343672897E-04    1.6272233190E-05   -1.2418055458E-04   -8.0532789794E-05   -6.1492942719E-05   -6.0170157513E-05   -3.1214328234E-05    6.2961648766E-05   -9.5021838859E-06   -4.0675728641E-05   -1.9597656813E-05    5.8510021553E-05    3.1821976815E-05   -3.0342437246E-05   -3.6126713835E-05   -6.4335977261E-05   -3.6158638846E-05    9.1504836892E-07    1.7398247959E-06   -2.4389943704E-06   -3.0539050164E-06   -4.9189519531E-06   -4.8832707010E-06   -7.1540279227E-06   -1.2615535441E-05   -9.4333124153E-07   -1.4997293598E-07    2.3641351299E-06    2.5832905370E-06    7.4826625835E-07   -6.3239028925E-07   -2.9589842224E-06    6.2390542747E-07    1.0410722448E-06   -3.9334296530E-07    1.4647720927E-06    1.3291889896E-06    2.6787040851E-07   -1.7961845537E-06    2.7798479188E-06    1.2698232299E-06   -8.3921068845E-07    1.7867717391E-06    1.6466740796E-06   -2.0127459337E-06    1.5327317664E-06   -2.9632332166E-06    2.3376475785E-06   -5.1961119877E-07
   -6.4623247842E-05   -8.1727193377E-05   -1.2175744951E-04   -4.7280432698E-05    1.0185216774E-05    5.3040801626E-05    1.3785529219E-04    1.3316968958E-04    1.2839551746E-04   -6.8045501681E-06   -5.8628577378E-05   -1.0610087115E-04    4.9292534416E-05    8.1444813986E-05    1.0616802707E-05   -3.9127481180E-05    1.3142289555E-05    8.8504407810E-05    4.6754497485E-05    4.1388049095E-05    6.9678717919E-05    7.7094344743E-06    9.9153228425E-06   -5.5941403577E-05    1.1808355788E-05    4.7552907530E-05    2.8287647676E-05   -6.4161023309E-05    1.7737935255E-06    4.1554313208E-05    5.6038187345E-05    1.0751519249E-04    2.1174732913E-04    8.8960721314E-06   -1.9179068986E-04   -2.6672037299E-04   -2.1158675592E-04   -2.9162473479E-04   -2.1307012342E-04    9.9993800246E-05    1.4543460727E-04   -4.1058666215E-05   -2.2233926997E-04    1.5536200966E-05    1.7700300758E-04    1.4217853576E-04   -2.2372917474E-05   -2.6332117863E-04   -3.3569930842E-04   -1.9337986216E-04   -5.2070835410E-05    5.3510117577E-05    1.0604456087E-04    1.7971585206E-04    1.0812334393E-04    3.1664693347E-05   -4.9052087590E-05   -2.4537941585E-07    1.4868167795E-06    1.3563318635E-06    4.2132523772E-06    1.4319110500E-06   -5.4013016536E-07   -2.1489611354E-06    1.7569954581E-06    1.2186272925E-07   -1.5675840202E-06    1.4332136172E-06    1.4296754813E-06    4.3473289454E-06   -2.4913979592E-06    1.2684540198E-06    9.7916052173E-06   -2.2754121321E-06    6.5466721661E-06   -2.3947293019E-06   -2.6776478950E-06    3.5825150356E-06   -9.6348872049E-07    2.1079757088E-06   -7.4283990500E-07
    1.2277519268E-05   -5.8543224899E-05   -1.3644690509E-04   -7.5956305967E-05   -7.1302416330E-05   -2.0420055298E-05    1.6154873910E-04    1.5078661029E-04    9.3791710605E-06   -6.5360500845E-05   -1.0356553427E-04   -3.4298550753E-05    7.6117326490E-05    7.1999165553E-05   -4.4554455523E-05   -4.4819226024E-05    4.3241901023E-05    7.9660259640E-05    4.9871690099E-05   -8.5005158117E-06   -8.8927971343E-05   -7.1090659302E-05    2.4095968436E-05    1.0496178325E-04   -4.1840264056E-06   -7.4744543910E-05   -6.7867116625E-05    3.9050109701E-05    5.3666622534E-05    4.5074784648E-05   -1.5822289139E-05   -1.2194730423E-04   -1.8185113927E-04    2.5472278045E-05    1.8302531570E-04    1.8130592101E-04    1.1285790185E-04    1.3693981266E-04    2.5329430858E-05   -1.4627902419E-04   -4.9786077107E-05    1.2625993642E-04    5.8915668225E-05   -1.2314732702E-04   -8.5771086782E-05    3.3267263917E-05    1.3467470595E-04    1.5824015091E-04    6.5154727548E-05   -1.0970404247E-05   -3.9623400803E-05   -5.9281501780E-05   -2.9661303683E-05   -1.9023822470E-05    1.0738983505E-05    4.5300024760E-05    8.9173747588E-05    4.5264814048E-07    5.7169570912E-08   -3.1756889858E-07   -4.2988714282E-06   -5.0846263767E-07   -2.6916893668E-07    9.5994856514E-07   -5.3329421222E-07    1.8345698948E-07    4.9050437672E-07   -1.5987769692E-06   -1.1532212563E-06   -1.6961564849E-06    2.2227500494E-06   -8.4126753284E-07   -2.2761320782E-06    2.0031826675E-06   -4.9317857735E-06    7.4108800268E-07   -5.3564388178E-07   -8.2603254599E-07    1.4214056946E-06   -4.2116640531E-07   -2.1081493844E-06
   -3.8544521799E-05    1.4013410210E-04    3.3404550859E-04    1.8586001078E-04    1.7485039320E-04    5.0642447350E-05   -3.9301985090E-04   -3.6679922885E-04   -1.1749885669E-05    1.7322462179E-04    2.5576321554E-04    7.5827091307E-05   -1.8365511600E-04   -1.7742993053E-04    1.1264231487E-04    1.0517987540E-04   -9.9282407745E-05   -1.9349000380E-04   -1.2390403170E-04    2.0149157683E-05    2.1853146534E-04    1.8121103152E-04   -4.8503407939E-05   -2.6308615613E-04    1.4249081866E-05    1.9300995935E-04    1.7090424282E-04   -1.0969075528E-04   -1.2964957054E-04   -1.0026032871E-04    4.9958203781E-05    3.1273062299E-04    4.6374831879E-04   -6.9232020188E-05   -4.6808414071E-04   -4.8247895561E-04   -3.0407067296E-04   -3.7655715715E-04   -8.6692079502E-05    3.7447083435E-04    1.5026209175E-04   -3.1956740513E-04   -1.7735709986E-04    3.0418756776E-04    2.3808564569E-04   -5.7189902066E-05   -3.3842860663E-04   -4.2636783864E-04   -2.0545939324E-04    1.2538733457E-06    9.3741129601E-05    1.5939464444E-04    9.0747086127E-05    7.3639712518E-05   -1.2660102423E-05   -1.1111601819E-04   -2.3360549731E-04   -1.0075750647E-06    1.7444605213E-07    3.8420177124E-07    1.0368555624E-05    1.3266202060E-06    7.6780072652E-07   -2.1686622110E-06    1.4820184856E-06   -6.3587389905E-07   -1.3591308683E-06    3.8122131586E-06    2.6565018786E-06    4.7745406759E-06   -5.0023556301E-06    1.7859871696E-06    6.5455170213E-06   -4.9318160658E-06    1.3164652310E-05   -2.5028009753E-06    1.4589862713E-06    2.2997287383E-06   -3.0557801072E-06    9.6425713413E-07    5.3877630333E-06
    2.9998362621E-05   -1.1695043553E-06   -2.6077970756E-05   -1.8359920154E-05   -2.9346607500E-05   -2.0100784984E-05    3.6028085268E-05    3.2623404979E-05    2.3450729180E-05   -2.0076691531E-05   -1.5920271470E-05    2.5284948695E-08   -1.3292429098E-05    5.1896276267E-05    7.2468474436E-06   -1.2131375273E-05   -4.6081872008E-05    3.5108543547E-05    4.9904609707E-05    3.8254190690E-05    2.5665630505E-05   -3.1776699985E-05   -5.6283316345E-05    1.2666978766E-05   -6.4707991447E-06   -2.1876930198E-05   -9.0238055005E-06    3.4512332313E-05   -9.4988638543E-06   -3.0138826817E-05   -2.7805365628E-05   -2.5626312163E-05   -4.4993630676E-05    1.4320641269E-05    3.0063142617E-05    1.1548371262E-04    7.8865305942E-05    1.2857268275E-04    7.1214698026E-05   -3.9584556029E-05   -9.2821234470E-05    2.9684503514E-05    1.0047889342E-04    4.2794651972E-06   -7.0836862678E-05   -7.7093735869E-05    2.8064322035E-05    1.0543175553E-04    1.2233107888E-04    6.9939787716E-05    6.0404279316E-07   -5.5717340824E-05   -6.0076975495E-05   -8.4609546262E-05   -3.8879644052E-05    1.0664598843E-05    6.6194327589E-05   -3.0490370503E-07   -6.7588997336E-07    2.0261785312E-06   -7.7804758804E-07   -3.0851656181E-08   -6.8794225352E-07   -1.9135347461E-06   -3.4162499129E-07    1.2143146845E-06    2.4164135107E-07    1.3101402073E-08    5.5771179256E-07   -2.2065164277E-06   -6.9418043942E-07    1.6454694574E-06   -2.3953482737E-06    7.4025900452E-07   -2.5029625340E-06    3.1714904786E-06   -1.5808702051E-06    4.6593432534E-07   -2.0492410378E-06    1.4832645072E-06   -1.7769055503E-06
    1.1444165083E-05    1.2871233107E-04    2.6639898020E-04    1.3255114589E-04    8.4629322058E-05   -1.1569577055E-05   -3.0906765676E-04   -2.9178136293E-04   -1.2005105323E-04    1.1346252322E-04    1.7540907435E-04    1.1545177852E-04   -1.0781808580E-04   -1.8749076123E-04    3.9412511143E-05    8.0196006516E-05   -9.3529985486E-06   -1.8323018124E-04   -1.3235523272E-04   -5.7348662787E-05    9.6163059332E-06    1.0629570793E-04    3.0501172723E-05   -8.0195346145E-05   -1.0516284913E-05    4.5677532952E-05    4.9270467515E-05   -7.1609820156E-06   -4.5879880194E-05   -5.5658740449E-05   -7.2044514075E-06    6.1441096508E-05    6.5649298156E-05   -4.1503011248E-05   -5.6194427749E-05   -8.9546005121E-05   -2.7413552422E-05   -4.2112610651E-05    6.6647332168E-05    1.0290252052E-04    3.1765909883E-05   -1.1450375299E-04    1.0628106768E-05    9.7038928702E-05    1.3255616935E-05   -5.6295650343E-05   -1.2830086829E-04   -4.2777744853E-05    8.1309170298E-05    9.5164068084E-05    8.0210111601E-05    7.1772629942E-05    4.1795138688E-06   -4.1601328814E-05   -5.9972119849E-05   -8.2222452629E-05   -1.1603542251E-04    4.2212263096E-08   -3.8211564433E-07   -3.1186627982E-06    8.8166024091E-07   -6.3146435586E-07    1.3976181932E-06    2.4063080131E-06   -5.3074663323E-07   -1.6106666809E-06    5.4929458349E-07    2.9468107732E-07   -8.4699781853E-07    7.7987017230E-07    1.3337318187E-06   -2.0127984403E-06   -2.6782769642E-06   -5.3537125145E-07    1.4571283460E-06   -1.5820475642E-06    4.6544015762E-06   -3.0329993186E-06    1.4402060803E-06   -2.2281259156E-06    4.9846094150E-06
   -1.2860184814E-06   -1.0680705136E-04   -2.3125415763E-04   -1.1145219865E-04   -6.1462248583E-05    2.3192629035E-05    2.7150173750E-04    2.5763425934E-04    7.9820912617E-05   -1.4811515313E-04   -1.8216446321E-04   -1.0377644715E-04    1.0873286760E-04    1.7048695786E-04   -3.4096922447E-05   -7.2699899218E-05   -1.0691592275E-06    1.6080165828E-04    1.3134144875E-04    7.4118097972E-05    2.1485623883E-05   -8.7639413361E-05   -6.7408965391E-05    3.9598475322E-05    4.2856713743E-05    2.4811928000E-05   -5.5177683218E-06   -5.5984622553E-05    2.6856527254E-05    6.3431638216E-05    3.4886119605E-05   -2.0829599573E-05   -6.7585152238E-05   -7.0573370510E-06    2.7127899448E-06    8.5522490328E-05    4.9464347061E-05    8.8086946148E-05    2.3301416616E-05   -1.8290724556E-05   -5.3789964535E-05    1.3237625353E-05    4.7014653465E-05    2.6460821493E-05    7.0117613374E-06   -5.0035603533E-05   -1.6769105000E-05   -1.7300176770E-05   -4.7177144172E-06   -1.4661221178E-05   -3.3456155338E-05   -5.3005317273E-05   -2.1106503133E-05   -6.1468769496E-06    2.5717141482E-05    6.2841948904E-05    1.1404749603E-04    5.9981904249E-07   -3.0996352205E-07    3.1170583182E-06    1.4697632473E-06    4.2325253222E-07   -1.1018375069E-06   -1.5003341952E-06    1.1465620080E-07    1.3146446662E-06   -1.0482171790E-06   -7.4645175203E-08    1.8821307611E-06   -7.9894722736E-07   -4.1260480314E-06    1.5326509870E-06    3.5808570393E-06   -8.2555190881E-07    2.2995076048E-06    4.6768117895E-07   -3.0331326046E-06    5.0498851944E-06   -1.6801975130E-06    4.3101845772E-08   -3.5861894866E-06
   -1.6020285403E-05   -5.4982855524E-05   -1.0753220563E-04   -5.6924400512E-05   -4.2750089030E-05   -1.9939273726E-06    1.1992579171E-04    1.1282916964E-04   -3.1787751611E-05   -5.1434432407E-05   -9.2183255259E-05   -2.8963125675E-05    9.3583480606E-05    1.1985598825E-05   -5.9562136336E-05   -3.1790117437E-05    9.6224926222E-05    3.5039719535E-05   -9.8651841050E-06   -5.9509602491E-05   -1.3362867587E-04   -3.8367502924E-05    9.2797762008E-05    1.0598998633E-04    1.2952899321E-06   -6.1865140678E-05   -6.6985844125E-05    9.6523395852E-06    6.8585829756E-05    7.9283601651E-05    1.1251260947E-05   -1.0861794483E-04   -1.7674470751E-04    3.9203938842E-07    1.8244134052E-04    8.9315216477E-05    5.1272651548E-05    2.8136654901E-05   -3.4842795616E-05   -1.2345635249E-04    4.8957057744E-05    1.1043260362E-04   -3.6612202823E-05   -1.4632553492E-04   -1.8361417601E-05    1.2784848975E-04    1.2802811477E-04    7.7881765766E-05   -5.1103605596E-05   -8.2711723101E-05   -4.3361462550E-05   -6.2494404806E-06    2.9094041751E-05    6.4590187880E-05    4.8758889824E-05    3.4503041677E-05    2.3643643413E-05    8.9259877568E-07    6.2410131741E-07   -2.7555878582E-06   -3.9457202323E-06   -7.0956991680E-07    5.8637533789E-07    3.0749450098E-06   -3.9109830890E-07   -1.1314835312E-06    4.6738734403E-07   -2.1026028717E-06   -2.1488197715E-06    3.3118526905E-08    3.2124011843E-06   -2.9630948820E-06   -9.6430762123E-07    1.4214935421E-06   -3.0582317607E-06   -2.0507586800E-06    1.4422861488E-06   -1.6818787334E-06    4.4349563731E-06   -1.6819039770E-06   -5.3784612902E-07
   -2.7400941755E-05    2.1797016190E-05    7.4432299381E-05    3.9208535187E-05    3.2221082378E-05    2.3506318505E-06   -8.8683022077E-05   -8.4019624710E-05    9.9074513990E-05    1.3422987119E-04    1.1042019793E-04   -1.2407584131E-05   -8.9460026602E-05   -1.0598760637E-05    6.4263959435E-05    7.2184373435E-06   -5.8436985907E-05   -1.7822112395E-05   -8.6097194059E-06    2.5862835132E-05    8.2814521901E-05    3.8031587014E-05    2.5240903750E-06   -6.3663155894E-05   -3.2631955474E-05   -3.6934634639E-06    2.0869383406E-05    3.2048460930E-05   -3.8380705301E-05   -5.8111503660E-05   -7.3329683363E-06    1.1172997362E-04    2.2593678775E-04    2.0213833675E-05   -1.7626330394E-04   -2.1807516799E-04   -1.7253662602E-04   -2.2835835195E-04   -1.5660609254E-04    7.6495077020E-05    9.2860109536E-05   -1.7723412137E-05   -1.5692552543E-04   -2.5072569666E-06    1.0246710363E-04    1.1168903666E-04    3.5470916717E-05   -1.3166611210E-04   -2.0903451697E-04   -1.0902137309E-04   -2.6717958344E-05    3.4046281867E-05    5.6229632403E-05    9.0051300198E-05    3.9978108011E-05   -1.5292374533E-05   -8.2293997896E-05   -1.4098077983E-06    1.0156580492E-06    1.2456116369E-06    1.8363854108E-06    1.0790819618E-06   -3.7106300871E-07   -3.8539760866E-06    1.4067038515E-06    6.7777516162E-07   -2.4517443823E-07    1.3722908354E-06    1.6493428276E-07    1.9760731151E-06    9.6941994483E-07    2.3386855933E-06    2.1090803665E-06   -4.2202973470E-07    9.6380577947E-07    1.4834906894E-06   -2.2291720083E-06    4.3951038770E-08   -1.6826582542E-06    4.8734994280E-06   -9.1253411141E-08
   -5.0113786844E-06    2.1437088211E-04    4.6795613572E-04    2.3905721134E-04    1.7000841287E-04   -1.8983250028E-06   -5.4632748397E-04   -5.1494501250E-04   -9.9795520244E-05    2.6564656996E-04    3.5647356403E-04    1.6413110169E-04   -2.3936317224E-04   -2.9083600615E-04    1.1719228388E-04    1.3562557391E-04   -7.2667629884E-05   -2.9056165522E-04   -2.0188441189E-04   -5.0336862069E-05    1.1513737920E-04    1.9131657056E-04    1.9834243396E-05   -1.9977919379E-04   -2.6582680183E-05    1.0474502598E-04    1.1798383879E-04   -1.6163215389E-05   -1.1513596253E-04   -1.3347617757E-04   -4.4366789929E-06    2.1911988440E-04    3.3716653721E-04   -5.4151184579E-05   -2.9127690392E-04   -3.4634911757E-04   -2.0051559053E-04   -2.6262855117E-04   -1.6705321619E-05    2.6353116154E-04    1.0817150559E-04   -2.3295436318E-04   -1.0276401018E-04    2.0136030128E-04    1.1189014697E-04   -4.5288806527E-05   -2.2888373685E-04   -2.1621854129E-04   -2.8244396389E-05    8.2592171671E-05    1.1678242053E-04    1.4297302901E-04    4.6830514900E-05   -4.8307328165E-06   -6.8076036278E-05   -1.4240448269E-04   -2.4320248082E-04   -1.1103960798E-06    2.6649110097E-08   -2.9692512788E-06    4.8203314645E-06    2.5498812044E-07    1.6837083859E-06    4.4749542720E-07    5.5565999688E-07   -1.7106392140E-06    2.2413242529E-07    2.5277547286E-06    6.1402409254E-09    3.3237898601E-06    9.5951235661E-07   -5.2169530620E-07   -7.4102236945E-07   -2.1053463407E-06    5.3861242221E-06   -1.7757493957E-06    4.9858423099E-06   -3.5857815509E-06   -5.3901843945E-07   -8.9722642313E-08    8.4577845413E-06


==> anc/sing_val_output.txt <==
1 1
2 0.277664
3 0.116933
4 0.0438018
5 0.0175958
6 0.00829769
7 0.00259482
8 0.00152908
9 0.00137588
10 0.00104469
11 0.000575257
12 0.000381099
13 0.000307536
14 0.000233329
15 0.000203688
16 0.000132227
17 0.000101456
18 8.7092e-05
19 7.28457e-05
20 6.90877e-05
21 5.34764e-05
22 4.08106e-05
23 3.50681e-05
24 2.70292e-05
25 2.53583e-05
26 2.16756e-05
27 1.8202e-05
28 1.4302e-05
29 1.29096e-05
30 1.04129e-05
31 9.87417e-06
32 8.75012e-06
33 7.89399e-06
34 6.70806e-06
35 6.15875e-06
36 5.65439e-06
37 5.08219e-06
38 4.94184e-06
39 4.78109e-06
40 3.86499e-06
41 3.08216e-06
42 1.66519e-06
43 1.5291e-06
44 1.4466e-06
45 1.38843e-06
46 1.36263e-06
47 5.61579e-07
48 5.32086e-07
49 3.43026e-07
50 2.63499e-07
51 2.33241e-07
52 2.14538e-07
53 1.96359e-07
54 1.81498e-07
55 1.6282e-07
56 1.51687e-07
57 1.35412e-07
58 1.22447e-07
59 1.05338e-07
60 9.78594e-08
61 8.40332e-08
62 6.07022e-08
63 5.34269e-08
64 4.99784e-08
65 4.81457e-08
66 4.63214e-08
67 4.3044e-08
68 4.11587e-08
69 3.86959e-08
70 3.10882e-08
71 2.98375e-08
72 2.3271e-08
73 2.02246e-08
74 1.59271e-08
75 1.49417e-08
76 1.32902e-08
77 1.04055e-08
78 8.13107e-09
79 6.57039e-09
80 4.26915e-09
81 2.11336e-09

